Error characterization and error correction approaches in combinatorial DNA-based storage

Data storage in DNA has recently emerged as a promising archival solution, offering space-efficient and long-lasting digital storage. Combinatorial DNA encoding enhances this potential by increasing the logical density through combinations of DNA shortmers, where each sequence position is represented by a set of predefined short DNA fragments, allowing more data to be encoded using fewer synthesis cycles. However, this method introduces unique synthesis and sequencing errors. In this study, we characterize errors in combinatorial DNA-based storage systems. We reveal that asymmetric combinatorial erasure errors, defined as the omission of a single shortmer from the set defining the combinatorial letter, are a prevalent error type, particularly in large-scale systems where read coverage is limited. In two previously published datasets, we observed a high frequency of erasure errors, where missing sequences obstruct the reconstruction of combinatorial letters. We conducted a large-scale experimental proof-of-concept and confirmed that erasure errors become increasingly prominent with reduced sequencing depth: below 50 reads per sequence, their frequency sharply increased. We developed an asymmetric error-correcting code for these errors, utilizing tensor-product codes to integrate standard erasure and substitution-correcting codes (such as Reed-Solomon (RS) codes) with asymmetric Varshamov-Tenengolts codes. We validated its performance in simulations and in a second large-scale experiment directly comparing it with the more straightforward 2D RS scheme. Our method consistently outperformed 2D RS, particularly in erasure-dominated scenarios, and demonstrated superior decoding accuracy under low coverage conditions where 2D RS struggled to decode the data. Our findings demonstrate the importance of error correction schemes tailored to the asymmetric nature of errors in combinatorial DNA.

==> anc/2_67_KiB_poems_file.txt <==
מגש הכסף - 
נכתב על ידי נתן אלתרמן

וְהָאָרֶץ תִּשְׁקֹט. עֵין שָׁמַיִם אוֹדֶמֶת…
תְּעַמְעֵם לְאִטָּהּ
עַל גְּבוּלוֹת עֲשֵׁנִים.
וְאֻמָּה תַעֲמֹד — קְרוּעַת לֵב אַךְ נוֹשֶׁמֶת…
לְקַבֵּל אֶת הַנֵּס
הָאֶחָד אֵין שֵׁנִי…

הִיא לַטֶּקֶס תִּכּוֹן. הִיא תָּקוּם לְמוּל סַהַר
וְעָמְדָה, טֶרֶם־יוֹם, עוֹטָה חַג וְאֵימָה.
— — אָז מִנֶּגֶד יֵצְאוּ
נַעֲרָה וָנַעַר
וְאַט־אַט יִצְעֲדוּ הֵם אֶל מוּל הָאֻמָּה.

לוֹבְשֵׁי חֹל וַחֲגוֹר, וְכִבְדֵי נַעֲלַיִם,
בַּנָּתִיב יַעַלוּ הֵם
הָלוֹךְ וְהֵחְרַשׁ.
לֹא הֶחְלִיפוּ בִגְדָם, לֹא מָחוּ עוֹד בַּמַּיִם
אֶת עִקְּבוֹת יוֹם־הַפֶּרֶךְ וְלֵיל קַו־הָאֵשׁ.

עֲיֵפִים עַד בְּלִי קֵץ, נְזִירִים מִמַּרְגוֹעַ,
וְנוֹטְפִים טַלְלֵי נְעוּרִים עִבְרִיִּים — —
דֹּם הַשְּׁנַיִם יִגְּשׁוּ,
וְעָמְדוּ לִבְלִי־נוֹעַ.
וְאֵין אוֹת אִם חַיִּים הֵם אוֹ אִם יְרוּיִים.

אַז תִּשְׁאַל הָאֻמָּה, שְׁטוּפַת דֶּמַע־וָקֶסֶם.
וְאָמְרָה: מִי אַתֶּם? וְהַשְּׁנַיִם, שׁוֹקְטִים,
יַעֲנוּ לָהּ: אֲנַחְנוּ מַגַּשׁ הַכֶּסֶף
שֶׁעָלָיו לָךְ נִתְּנָה מְדִינָת־הַיְּהוּדִים.

כָּךְ יֹאמְרוּ. וְנָפְלוּ לְרַגְלָהּ עוֹטְפֵי־צֵל.
וְהַשְּׁאַר יְסֻפָּר בְּתוֹלְדוֹת יִשְׂרָאֵל.



מִן הַמָּקוֹם שֶׁבּוֹ אָנוּ צוֹדְקִים -
נכתב על ידי יהודה עמיחי

מִן הַמָּקוֹם שֶׁבּוֹ אָנוּ צוֹדְקִים
לֹא יִצְמְחוּ לְעוֹלָם
פְּרָחִים בָּאָבִיב.

הַמָּקוֹם שֶׁבּוֹ אָנוּ צוֹדְקִים
הוּא קָשֶׁה וְרָמוּס
כְּמוֹ חָצֵר.

אֲבָל סְפֵקוֹת וְאַהֲבוֹת עוֹשִׂים
אֶת הָעוֹלָם לְתָחוּחַ
כְּמוֹ חֲפַרְפֶּרֶת, כְּמוֹ חָרִישׁ.

וּלְחִישָׁה תִּשְׁמַע בִּמְקוֹם
שֶׁבּוֹ הָיָה הַבַּיִת
אֲשֶׁר נֶחְרַב.

==> anc/results_good_reads_with_len_bigger_then_y.csv <==
bc,c1
7,30
7,0
2,13
5,0
8,0
4,0
7,0
2,0
4,0
8,0
4,0
3,0
8,0
8,0
7,0
0,0
7,0
0,0
5,0
6,3
4,0
0,0
6,0
4,0
8,0
7,0
1,0
4,0
3,0
0,0
0,0
7,25
7,0
0,0
0,0
0,0
2,0
7,0
0,0
8,0
7,0
5,0
6,0
1,0
1,0
4,0
0,0
1,0
0,0
0,0
5,0
5,0
3,0
4,0
8,0
3,0
5,0
7,0
8,0
8,0
0,3
0,0
4,0
1,0
1,0
7,0
0,0
0,1
1,0
0,0
7,0
2,0
0,0
0,0
6,0
0,0
8,0
7,0
2,0
0,0
8,0
0,0
1,0
0,0
0,0
8,0
5,0
8,0
7,0
8,0
5,0
0,0
3,3
8,15
2,0
7,0
8,0
4,0
7,0
7,0
0,0
4,0
4,0
5,0
5,0
8,0
0,0
8,0
3,0
4,15
4,0
6,0
4,0
5,0
0,0
0,0
5,0
4,26
7,4
8,0
5,0
1,0
0,0
0,0
4,0
2,0
0,0
3,0
0,0
4,0
0,0
2,0
0,0
3,25
0,0
0,0
4,0
2,0
4,0
3,0
3,0
7,0
5,0
3,0
0,0
0,0
3,0
1,0
7,0
0,0
1,18
0,0
6,0
8,0
3,0
0,0
8,0
4,0
2,0
0,4
5,0
2,0
6,4
0,0
0,20
8,0
7,0
0,0
7,0
5,0
1,0
0,0
0,0
5,0
0,0
5,0
8,0
6,0
6,0
5,0
3,0
0,0
3,0
0,0
2,0
0,0
0,0
3,0
2,0
8,12
8,0
4,0
0,0
2,0
0,0
0,0
8,0
0,0
0,0
8,0
2,0
3,0
8,0
1,0
2,0
1,24
8,0
2,0
0,0
0,0
8,0
8,0
4,0
0,0
0,4
0,0
8,0
1,0
0,0
0,0
0,0
0,0
0,0
0,0
5,0
5,15
8,15
1,0
0,0
0,0
0,0
7,0
7,0
7,0
0,0
7,0
4,0
0,0
0,0
1,0
7,0
5,0
6,0
5,0
0,0
2,0
4,15
8,0
6,0
4,0
3,25
5,0
3,0
3,0
3,0
0,0
4,0
7,0
7,0
0,0
3,0
0,0
4,0
0,0
0,0
0,0
3,13
0,0
0,0
8,0
3,0
0,0
0,0
8,0
0,0
3,3
2,0
5,0
8,0
3,0
8,0
8,0
8,0
0,0
3,0
0,0
4,0
4,0
0,0
4,0
8,0
0,0
1,0
4,0
7,15
2,0
8,0
3,15
7,0
1,0
8,0
0,0
0,0
7,0
6,0
6,0
0,0
3,0
4,0
0,0
7,0
0,0
1,0
8,20
8,0
8,0
4,2
2,7
8,31
0,0
8,0
4,0
4,0
5,0
8,0
8,0
0,0
0,0
8,4
0,0
7,0
2,0
8,0
1,0
8,0
1,0
5,4
0,0
0,0
1,0
0,0
8,0
0,0
7,0
8,0
2,0
1,0
1,0
4,0
5,0
0,0
3,0
5,0
8,0
8,0
4,0
3,0
4,0
8,0
8,4
3,0
8,0
4,0
0,0
0,25
4,0
3,0
0,0
5,0
8,0
0,0
8,0
8,0
7,0
3,14
1,0
3,0
8,0
0,0
0,0
0,0
0,0
8,0
8,0
7,0
8,0
1,17
8,0
0,0
0,0
1,1
0,0
7,0
7,32
0,0
0,0
0,0
2,0
7,0
0,0
8,0
0,2
3,0
7,0
2,0
7,0
4,0
0,0
0,0
7,0
0,0
4,25
0,0
3,0
0,0
4,32
8,0
3,0
1,0
5,0
8,0
4,0
8,20
0,0
8,0
2,24
8,0
3,0
7,0
4,0
8,0
3,0
1,0
6,0
2,0
0,0
4,0
0,0
1,0
0,0
3,0
8,0
7,0
1,0
0,0
7,0
0,0
5,0
0,25
0,0
1,0
0,0
5,0
1,0
8,0
0,0
0,0
5,0
1,0
5,0
7,0
8,0
8,0
2,0
4,0
8,0
3,0
7,0
0,0
4,0
0,0
8,0
2,0
0,0
0,0
4,0
8,0
2,0
4,0
5,0
4,0
5,0
7,0
6,0
8,2
0,0
8,0
7,0
0,0
0,0
3,14
4,15
3,3
0,17
4,0
0,0
5,0
0,0
2,0
0,0
3,25
0,0
3,0
1,0
4,0
2,0
8,32
1,0
0,0
0,0
5,0
2,0
7,0
0,0
0,0
0,0
0,0
0,0
8,0
3,0
0,0
7,0
5,0
0,0
8,13
2,0
6,0
0,0
5,0
6,0
0,0
8,0
7,0
7,15
8,0
7,0
7,0
8,0
0,0
7,0
3,3
3,0
2,20
7,0
4,0
6,3
1,0
2,0
0,0
0,0
4,0
4,0
0,0
0,0
8,0
1,0
0,0
6,13
8,0
7,0
8,0
0,0
0,17
0,0
6,0
8,0
7,0
5,0
7,0
2,24
8,15
0,0
8,0
5,0
7,0
0,0
7,0
5,0
8,0
8,0
6,0
0,0
1,0
8,0
5,0
7,0
8,0
1,25
8,0
1,0
7,0
0,0
1,0
2,0
0,0
4,0
0,0
5,0
7,0
4,0
4,0
6,0
0,0
3,0
0,0
0,0
0,0
6,0
5,0
5,0
7,0
0,0
7,0
0,0
0,0
1,0
7,0
0,0
0,0
1,0
8,0
2,0
6,0
0,0
0,0
8,0
2,0
0,0
4,0
0,0
4,4
0,0
0,0
3,0
0,0
3,0
0,0
0,12
5,0
8,0
0,0
4,0
0,2
0,15
0,0
3,1
4,0
3,2
0,0
4,0
8,0
5,0
7,0
5,0
1,0
4,0
3,3
4,0
5,0
3,0
7,0
4,0
4,0
4,0
4,0
2,0
4,0
0,0
0,0
4,0
5,1
4,0
8,0
7,0
1,0
2,0
8,0
0,0
4,0
0,0
4,0
7,0
6,0
1,0
2,0
0,0
0,0
2,0
5,0
0,0
7,0
8,0
7,0
5,1
1,0
6,0
0,0
2,15
0,0
0,24
4,0
4,0
3,0
4,0
0,0
0,0
5,0
7,0
3,0
0,0
0,0
3,0
5,0
3,0
3,0
7,0
0,0
3,0
6,0
8,0
8,0
0,3
4,0
8,0
1,0
8,0
0,0
5,0
5,0
8,0
5,0
0,0
5,0
0,0
8,0
8,0
8,0
4,0
0,0
0,0
3,0
8,0
0,0
0,0
0,0
1,12
4,0
8,0
0,0
7,18
0,0
0,0
8,0
0,0
0,0
4,0
5,0
6,0
5,0
4,0
0,0
6,0
0,0
7,0
2,0
0,0
8,0
1,0
6,0
5,0
1,0
5,0
8,18
0,0
1,22
0,0
0,0
0,0
5,0
5,0
4,0
8,0
5,0
0,0
1,0
4,0
0,0
8,0
8,0
5,0
8,25
4,8
5,0
0,0
8,0
7,0
0,0
0,0
1,25
1,0
5,0
2,0
4,0
0,0
8,0
8,0
0,0
4,0
0,0
7,0
8,0
0,0
5,0
4,0
5,0
0,0
0,0
0,0
4,11
4,0
8,0
4,0
5,0
8,0
4,0
0,0
1,0
0,0
0,0
3,0
0,0
4,0
1,0
2,32
6,0
3,25
5,0
0,0
6,0
5,0
5,0
8,0
8,0
1,0
7,0
0,0
0,0
7,0
7,0
7,1
0,0
0,0
7,5
4,0
0,0
1,15
6,3
5,0
6,0
8,0
1,0
4,0
4,0
8,0
0,0
8,24
1,0
5,0
8,0
0,0
0,0
7,0
5,0
4,0
4,0
5,0
3,0
4,19
5,31
8,0
0,0
5,0
3,0
7,0
0,0
3,0
4,0
8,0
1,0
8,4
4,0
0,0
5,0
5,0
3,0
2,0
7,0
8,0
1,0
0,0
0,0
5,0
0,0
0,0
6,0
0,0
3,0
5,0
0,0
0,0
0,0
3,0
0,15
3,0
1,0
6,0
4,0
0,0
0,0
1,0
4,0
0,0
2,0
4,0
0,0
1,0
5,0
4,0
3,0
4,0
4,0
5,0
3,15
8,0
0,0
7,0
8,0
4,0
3,0
8,0
3,0
1,0
4,0
4,0
0,0
5,0
0,0
4,0
1,0
3,0
3,0
0,0
0,24
0,0
4,0
3,0
3,0
8,0
2,0
8,0
5,0
3,0
0,0
1,15
1,0
5,0
4,0
0,0
0,0
1,0
8,0
8,0
6,12
8,0
8,0
8,0
7,0
5,0
4,0
0,19
2,0
8,0
0,0
0,0
0,0
3,0
0,0
4,0
8,0
0,0
0,4
7,0
4,0
2,0
8,0
4,0
4,25
4,0
8,0
8,0
0,0
8,0
0,25
1,0
0,0
5,23
0,0
2,0
8,0
1,0
4,0
4,0
5,0
0,0
1,0
4,0
0,0
4,0
3,0
8,0
1,0
5,0
0,0
0,0
0,0
0,0
4,0
0,0
8,0
0,0
0,0
3,0
0,0
0,0
8,0
7,0
0,0
2,0
3,0
0,0
8,0
6,0
8,0
0,1
0,0
0,0
0,0
6,4
0,4
3,0
0,0
4,4
6,0
7,0
7,0
0,0
0,0
4,0
8,0
0,0
8,0
7,0
0,0
0,0
0,0
0,0
7,0
7,0
8,0
0,0
0,0
3,2
0,0
0,0
1,0
0,0
6,0
2,0
8,0
3,0
7,0
0,0
3,0
8,0
8,15
4,14
5,0
0,0
3,0
0,0
8,0
7,0
3,0
1,0
4,0
7,0
4,0
8,0
0,0
0,0
0,0
0,0
0,0
8,0
3,0
4,0
3,12
8,0
2,0
4,0
5,0
4,0
2,0
7,0
0,0
0,0
0,0
0,0
3,0
7,0
5,0
0,0
1,0
2,0
7,0
0,0
7,0
3,0
1,0
0,0
5,0
1,0
3,0
8,0
8,0
0,0
0,0
1,0
8,29
0,0
5,0
0,0
0,0
8,0
0,0
8,0
4,16
7,0
6,0
0,0
8,0
0,0
4,7
1,0
4,0
4,0
0,0
8,0
1,0
1,0
8,3
0,0
0,0
0,0
4,0
0,0
1,0
8,0
0,0
0,0
8,0
0,0
0,0
0,0
8,0
0,0
0,0
0,0
4,0
6,0
0,0
3,0
0,6
8,0
6,0
8,0
8,0
7,0
4,0
3,0
5,0
2,0
6,0
4,0
2,0
0,0
1,0
1,0
1,0
0,0
1,0
5,0
0,0
0,0
0,0
0,0
0,16
7,0
3,0
0,0
0,0
4,0
0,26
7,0
6,0
8,0
8,0
2,0
8,0
6,0
0,0
7,0
5,0
0,0
0,0
7,5
1,28
8,0
6,0
5,0
0,0
0,0
1,0
0,0
2,0
0,0
3,0
7,0
4,0
7,0
4,0
4,0
1,0
4,0
4,0
8,0
0,0
0,0
4,0
7,2
0,0
0,0
4,0
0,0
0,0
8,0
0,0
2,0
0,0
0,0
8,0
5,0
0,0
0,0
2,0
0,0
2,0
1,0
0,0
0,0
5,1
3,0
0,0
0,0
2,0
0,0
3,0
0,0
4,0
2,0
0,0
0,0
5,0
0,0
0,0
7,0
0,0
7,0
0,0
7,6
3,0
2,0
0,0
0,0
0,0
5,11
7,20
0,0
8,0
2,0
1,0
7,0
5,0
8,0
3,0
8,0
0,0
4,0
3,0
2,0
4,0
0,0
8,0
4,0
0,0
1,0
0,0
5,0
2,0
3,0
1,0
0,25
8,0
0,0
1,0
3,0
3,0
0,0
8,0
5,0
7,0
0,0
8,0
1,0
3,0
0,0
3,0
7,0
1,0
8,0
4,0
1,0
8,0
8,0
4,0
1,0
0,0
3,0
0,0
2,0
8,0
1,0
8,0
1,16
3,0
0,0
0,0
4,0
0,0
8,0
0,0
8,0
1,0
1,0
4,0
0,0
8,0
8,0
0,0
5,0
1,0
1,0
2,0
7,0
8,0
0,0
0,0
6,0
1,0
5,0
4,0
7,0
0,0
0,2
0,0
0,0
5,0
7,0
3,0
3,0
0,0
3,0
0,0
3,0
8,0
3,0
7,0
5,0
4,0
8,0
0,0
0,0
0,0
8,0
0,0
6,0
8,0
1,0
3,0
2,0
6,7
0,0
8,0
4,0
8,0
2,0
8,0
7,0
7,0
6,0
2,0
3,0
2,0
0,0
0,0
2,0
8,0
0,0
6,0
3,25
8,0
1,0
4,0
0,0
3,0
4,0
8,0
0,0
8,0
1,0
0,0
0,0
7,0
4,0
8,0
5,0
1,0
0,0
4,0
8,0
3,0
4,0
0,0
4,25
8,0
6,0
0,0
0,0
7,0
0,0
8,0
0,0
2,0
4,4
0,0
8,0
8,0
0,0
0,0
3,0
3,0
0,0
0,0
0,0
1,0
3,0
7,2
0,0
2,0
1,4
6,0
0,12
1,0
7,0
8,4
0,0
8,1
4,0
6,0
1,0
0,0
4,0
0,0
0,0
4,0
7,0
0,0
3,0
0,0
5,2
5,0
0,0
8,0
8,0
7,0
0,0
0,0
6,0
1,0
8,0
0,0
0,25
8,0
0,17
1,26
0,0
8,0
5,0
6,0
8,25
5,0
0,0
1,0
2,0
3,0
0,0
0,0
6,0
0,0
0,0
0,0
0,0
0,0
0,0
0,0
0,0
2,0
5,0
5,0
3,0
0,0
0,0
0,0
8,0
6,0
3,0
6,0
2,0
1,0
0,0
0,0
6,0
1,0
2,0
4,0
0,0
8,0
3,0
8,0
1,0
8,0
0,0
0,0
4,0
4,0
3,0
1,0
4,0
8,0
0,0
0,0
0,0
3,0
0,0
4,0
0,0
8,24
0,0
1,0
0,0
8,25
4,0
0,0
0,0
8,2
0,0
4,0
0,0
7,0
8,0
3,0
4,0
0,0
0,0
0,0
8,0
8,18
8,0
4,0
4,0
0,0
5,0
2,0
7,0
0,0
7,0
2,0
0,0
0,18
0,0
8,0
0,0
3,25
7,0
0,0
0,0
8,0
5,13
7,0
1,0
7,0
1,0
4,0
0,0
3,0
2,0
0,0
5,0
0,0
0,0
2,0
0,0
4,0
1,0
3,0
8,0
0,0
5,0
1,0
0,0
1,0
1,0
2,0
4,0
5,0
1,0
0,0
0,0
7,0
0,0
7,0
3,0
3,0
0,0
8,0
0,0
0,0
4,0
0,0
0,0
8,0
8,0
2,0
0,0
6,0
1,0
0,0
7,0
7,0
3,0
8,15
2,0
3,0
0,0
0,0
1,0
4,0
4,0
0,0
3,0
0,0
8,0
8,0
0,0
3,0
8,0
3,0
0,0
1,0
2,16
0,0
8,0
8,0
1,0
0,0
3,0
4,0
4,0
6,2
0,0
3,0
5,0
6,0
0,0
0,0
0,0
8,0
7,25
8,0
7,0
8,0
7,0
3,0
3,5
6,0
5,0
8,0
0,0
0,0
0,0
3,0
4,0
7,0
0,0
1,0
3,0
8,0
8,0
1,0
0,0
8,0
0,0
5,0
2,0
3,0
5,0
7,0
2,0
1,0
3,0
0,0
7,0
0,0
2,0
8,0
4,0
0,0
0,0
5,0
4,0
0,0
8,0
2,15
7,0
3,0
3,0
5,7
5,0
8,0
2,4
3,0
4,0
3,0
6,0
0,14
0,0
6,0
7,0
3,0
0,0
0,0
4,0
3,0
0,0
8,0
8,0
1,0
8,7
0,0
8,0
3,0
0,0
3,0
4,0
7,0
4,0
3,6
3,0
8,0
0,0
1,0
8,0
5,0
8,0
6,0
0,0
8,0
0,0
3,0
4,0
4,0
8,0
8,0
7,0
8,0
5,27
0,0
4,0
0,0
1,0
4,0
0,0
5,0
3,0
4,0
4,0
6,0
1,0
6,0
1,0
0,0
8,0
8,0
0,0
7,15
1,0
4,0
8,0
6,18
0,0
0,0
0,0
5,0
3,0
7,0
8,0
8,0
6,0
0,0
0,0
8,19
0,0
2,0
8,0
8,0
5,0
3,0
4,0
0,0
8,0
3,0
3,0
0,0
4,0
0,0
0,0
8,0
8,0
0,6
1,0
4,25
4,0
0,0
3,0
7,0
0,0
0,15
0,0
4,0
4,24
3,0
8,0
2,0
0,0
5,0
0,0
4,0
4,0
3,0
3,12
0,0
2,0
4,0
0,0
5,0
8,0
6,0
6,0
7,0
0,0
8,0
7,0
4,0
0,0
7,0
7,0
0,0
8,0
7,0
7,0
5,0
0,0
6,0
1,0
8,0
0,0
0,0
1,0
5,0
7,0
8,0
5,0
7,0
4,0
8,0
2,13
5,0
0,0
5,0
4,0
4,0
4,0
0,0
1,0
0,0
7,0
0,0
1,0
8,4
0,0
1,0
0,0
0,0
0,0
0,0
0,0
1,0
6,0
5,0
0,0
6,0
8,0
0,0
0,0
7,3
0,0
8,0
0,0
4,0
3,0
0,0
0,0
0,0
0,0
5,0
8,0
0,0
5,0
8,0
8,0
1,0
8,0
5,0
5,0
4,0
0,0
0,0
3,0
8,0
4,0
3,0
8,0
4,0
8,4
8,0
1,0
2,0
1,0
0,0
5,0
0,0
5,0
0,0
0,0
4,0
8,0
0,0
0,0
0,0
4,0
0,0
6,0
3,0
5,0
8,0
1,0
7,0
3,0
0,0
0,0
2,0
2,0
5,0
3,0
7,0
3,0
8,0
5,0
7,0
8,0
2,0
0,0
4,0
3,0
3,0
5,0
4,0
0,0
0,0
6,0
0,0
3,0
8,0
8,0
0,0
0,0
2,0
1,0
3,0
1,0
2,0
0,0
8,0
8,0
4,15
0,0
0,0
8,0
8,0
8,0
0,0
4,0
6,0
0,0
1,0
2,27
1,0
5,0
1,0
0,0
1,0
8,0
2,0
7,0
4,0
7,0
2,0
4,0
0,0
7,0
4,0
6,0
3,0
3,0
4,0
5,0
1,0
0,0
8,0
8,0
0,0
8,0
5,0
0,0
7,0
0,0
0,0
5,0
7,0
0,0
3,0
3,0
8,0
3,0
0,0
5,12
5,0
4,0
5,14
8,0
0,0
4,0
0,0
3,0
2,0
3,18
0,0
0,0
8,0
5,0
6,15
0,0
0,0
8,0
5,0
4,0
4,0
5,0
2,0
4,0
0,0
7,0
1,0
8,0
0,0
0,0
0,0
3,3
0,0
7,0
0,13
0,0
0,0
4,0
0,0
0,0
8,0
0,0
0,0
1,0
6,0
7,0
5,0
8,0
0,0
6,0
4,0
8,0
5,0
0,0
2,0
0,0
7,0
8,0
4,0
6,0
0,0
2,0
1,0
5,0
7,0
0,32
0,31
3,0
0,0
1,0
1,0
5,0
0,0
3,0
4,0
4,0
4,0
8,0
3,0
0,0
8,13
4,0
5,0
3,0
0,0
6,0
0,0
7,0
7,0
8,0
8,0
4,1
5,1
1,0
3,0
0,0
2,0
0,0
5,0
7,0
1,0
0,0
0,0
0,0
8,0
0,0
0,0
6,0
4,0
5,25
0,0
5,13
5,0
0,0
2,0
8,0
8,0
7,0
8,0
3,0
4,0
0,0
0,0
0,0
0,0
8,0
7,0
0,0
1,0
0,0
0,0
8,0
6,0
0,0
3,0
3,0
8,0
8,0
7,0
3,3
0,0
0,0
0,0
0,0
4,0
0,0
8,0
8,0
1,14
4,0
5,29
3,0
0,0
1,23
1,0
5,0
2,0
0,0
0,0
7,0
0,0
1,0
0,0
8,0
1,0
5,0
0,0
8,0
1,0
7,0
5,0
8,0
4,0
8,0
8,0
8,21
7,0
3,0
8,0
0,4
4,0
5,0
0,0
0,0
0,0
0,0
3,0
8,17
8,0
0,0
0,0
0,0
3,0
7,0
0,0
8,0
7,0
8,0
7,0
0,0
0,0
0,0
8,3
7,0
8,0
2,0
6,24
4,0
8,0
7,0
2,0
0,0
0,0
6,0
2,0
0,0
5,0
7,0
0,0
0,0
4,0
4,0
3,0
8,0
0,0
0,0
0,0
4,7
8,0
0,0
0,0
3,24
0,0
8,0
8,0
3,0
5,0
8,0
0,0
0,0
0,0
3,0
5,0
0,0
7,0
2,0
4,0
8,0
2,0
0,0
0,0
0,0
4,0
8,0
3,0
3,15
1,0
8,0
0,0
2,0
8,0
0,0
8,0
6,0
2,0
7,0
3,0
4,0
0,0
5,0
4,0
1,0
3,0
5,0
0,15
8,0
0,0
2,0
4,5
0,0
3,0
3,0
8,0
8,0
0,0
0,0
1,0
8,0
0,0
0,0
6,0
8,0
0,0
1,0
7,0
5,0
0,0
2,0
3,0
4,0
0,0
7,0
7,0
0,0
0,0
0,0
0,0
8,0
0,0
5,0
4,0
0,0
7,32
8,0
0,0
4,0
7,0
8,0
2,0
8,0
4,0
4,0
0,0
7,0
3,0
4,0
7,0
0,0
1,0
3,0
3,0
1,0
8,0
4,0
0,0
7,0
3,25
3,0
0,0
0,0
2,0
1,0
4,0
8,0
0,0
3,0
0,0
0,24
0,0
0,0
4,0
1,0
0,0
3,0
0,0
1,0
5,0
8,0
4,0
7,0
0,0
4,0
7,0
0,0
4,0
3,0
1,0
4,0
8,0
0,0
0,0
1,0
8,0
2,0
8,0
0,0
6,0
0,0
0,0
3,0
8,0
4,0
8,0
8,4
4,0
0,0
3,19
5,4
4,0
5,0
7,0
7,0
8,0
7,0
5,0
0,0
0,0
3,0
0,0
0,0
8,0
7,0
0,0
3,0
6,0
0,0
0,0
4,0
0,26
5,1
7,0
3,0
0,0
1,0
5,0
4,0
0,0
4,32
0,0
7,0
0,30
0,0
4,0
0,0
0,0
7,0
0,0
0,0
0,0
5,0
8,0
0,0
6,0
8,0
8,0
6,0
1,31
5,0
1,0
8,0
8,0
0,0
0,0
4,0
0,0
8,0
5,0
4,15
5,0
0,0
0,0
5,0
8,0
4,0
0,0
0,0
2,0
6,0
3,0
0,0
0,2
2,0
1,0
5,0
3,0
5,32
8,0
8,0
7,0
0,0
5,0
1,23
7,25
7,0
7,0
4,0
0,0
0,0
8,0
8,0
8,0
0,0
5,0
0,0
8,0
4,0
4,0
7,0
0,0
8,0
4,0
8,0
3,0
8,0
4,0
4,0
3,0
4,0
4,0
0,0
0,0
2,25
3,0
8,0
0,0
0,2
0,0
0,0
3,0
3,0
2,0
8,0
1,0
7,23
0,0
3,0
0,0
0,0
0,0
4,0
4,14
2,0
5,0
7,0
2,0
8,0
2,0
0,0
0,0
8,0
1,0
3,0
1,0
5,0
0,24
7,0
1,0
0,0
0,0
8,0
0,0
8,0
4,0
2,0
8,0
0,0
7,25
3,0
4,0
7,24
4,0
6,0
0,0
0,0
3,0
0,0
6,0
0,0
8,25
0,0
8,0
3,0
5,0
8,0
7,0
5,0
0,0
3,0
8,0
2,0
6,0
0,0
3,0
0,0
5,0
3,0
6,0
0,0
0,0
4,0
2,19
8,0
5,0
7,0
8,0
0,0
5,0
5,0
0,0
1,0
0,0
0,0
7,25
3,0
0,0
5,0
4,0
8,0
0,0
4,0
5,0
0,0
0,0
4,0
3,0
2,0
8,0
1,14
3,4
4,0
2,0
8,0
5,4
5,0
8,0
8,0
8,0
4,0
2,0
0,0
4,0
3,0
6,0
8,0
1,0
3,0
5,0
8,23
4,0
7,0
5,0
5,0
0,0
0,0
1,0
5,0
7,0
7,0
8,0
3,0
5,0
0,0
7,1
3,0
0,0
0,0
7,32
8,11
6,0
1,0
8,0
3,0
1,0
8,0
0,0
4,0
0,0
0,0
0,0
5,8
0,25
8,0
5,1
8,0
6,0
8,0
8,0
6,0
3,0
0,0
4,0
4,0
8,0
3,0
6,0
8,0
0,0
3,0
2,0
4,0
8,0
1,0
5,0
1,0
0,0
1,0
0,0
4,0
8,0
7,0
5,0
4,0
5,0
3,0
5,0
1,7
0,0
0,0
8,0
5,0
6,0
0,0
8,0
7,0
8,0
5,0
0,0
3,0
2,0
0,0
1,0
3,0
3,0
2,0
8,0
0,0
8,0
7,0
3,0
3,0
1,0
8,0
0,0
8,0
4,0
0,0
1,18
3,0
7,0
2,1
5,4
8,5
5,0
8,0
0,0
1,29
0,0
5,22
8,0
5,27
0,0
8,0
1,0
0,0
0,0
0,0
1,0
1,0
2,0
8,0
1,0
4,0
1,0
8,0
1,0
0,0
6,0
8,0
0,0
5,0
4,0
0,0
1,0
8,0
8,0
0,0
7,0
8,0
6,0
2,11
8,0
4,0
0,0
0,0
8,0
8,0
0,0
3,0
0,0
7,0
1,25
8,24
0,0
0,0
6,0
8,0
8,0
4,0
2,0
1,0
7,0
3,0
1,0
3,25
1,0
4,15
0,0
3,0
8,0
7,0
0,0
0,0
8,15
1,0
3,24
6,0
5,0
8,13
0,0
8,0
0,0
8,0
1,0
0,0
8,0
2,0
0,0
6,0
2,0
0,0
8,0
3,0
6,0
4,0
7,0
0,0
8,0
0,0
7,0
2,0
8,0
4,0
0,0
8,0
8,0
4,25
7,0
3,0
8,0
3,0
3,0
8,0
5,0
0,0
4,0
4,0
4,0
0,0
8,23
8,0
2,0
8,0
3,0
3,0
4,0
8,0
7,0
7,0
8,0
6,0
1,0
8,0
4,0
5,0
8,0
5,2
0,0
0,31
1,0
6,0
7,0
4,0
8,0
0,0
8,0
8,0
0,0
1,0
0,0
1,0
8,3
0,0
0,0
3,0
0,0
5,0
0,0
3,0
0,0
5,0
4,0
0,0
1,17
8,0
0,0
0,0
5,0
3,0
8,0
3,0
0,0
3,0
4,0
3,0
5,0
4,0
6,0
6,0
0,0
0,0
3,0
6,0
0,0
5,0
2,0
4,0
8,0
7,0
8,0
8,0
3,31
5,7
5,0
5,0
8,0
8,0
1,0
0,0
0,0
6,32
5,0
3,0
6,0
1,0
0,0
4,0
0,0
8,0
4,0
7,0
4,0
8,0
0,0
1,23
0,0
4,15
8,16
0,15
3,0
4,4
0,0
7,0
0,0
3,3
8,0
5,0
0,0
3,0
7,0
4,0
3,0
1,0
7,0
5,0
0,0
8,0
8,0
0,0
2,0
5,0
8,5
8,0
7,0
0,0
0,0
7,0
4,0
1,0
1,0
7,0
3,0
4,11
8,0
3,0
4,0
3,18
0,0
4,0
2,0
7,0
7,0
0,0
1,0
5,0
0,0
0,0
0,0
7,0
0,0
3,0
6,0
8,0
8,0
3,0
2,0
0,0
7,0
5,0
0,0
7,0
1,0
8,0
1,0
7,27
4,0
1,0
0,3
0,0
5,5
0,0
4,0
2,0
0,0
8,0
6,0
1,0
8,10
2,28
4,0
5,0
0,0
8,0
6,0
1,0
8,0
1,0
7,0
7,4
8,13
8,0
1,0
7,0
0,0
8,0
7,0
4,0
8,0
4,0
3,0
4,0
5,0
0,0
0,0
0,0
8,2
5,0
0,0
0,0
3,23
3,0
0,0
3,0
3,0
0,0
4,0
0,0
0,0
2,0
0,0
0,0
8,0
1,0
8,0
1,0
1,0
1,0
4,0
8,0
7,0
1,0
0,0
4,0
1,0
7,0
0,0
0,0
1,0
5,0
3,0
4,0
7,0
3,0
5,0
3,0
1,0
3,0
3,32
0,0
8,0
4,0
4,0
4,0
7,0
7,0
7,0
7,0
8,0
0,0
8,0
8,0
6,0
8,0
0,0
5,0
5,0
2,0
7,0
7,0
5,0
0,0
7,0
6,0
8,0
3,7
8,0
7,0
7,0
5,0
8,0
5,0
1,0
3,0
8,0
1,0
7,0
0,4
0,0
5,0
0,0
7,0
3,0
7,18
2,0
0,0
8,0
8,0
0,0
0,2
3,24
3,0
8,0
7,0
1,0
5,0
1,0
8,0
4,0
6,0
1,0
8,0
7,0
0,23
2,0
4,22
7,2
0,0
3,0
5,15
7,0
8,0
1,0
5,0
3,0
2,0
7,0
7,0
6,0
8,0
6,0
8,0
6,0
8,0
5,0
1,0
8,12
5,0
8,0
6,0
3,0
0,0
3,0
5,0
0,0
4,0
4,0
8,0
4,0
7,0
4,1
1,1
8,0
5,0
5,0
1,0
4,0
0,0
3,0
2,0
0,0
7,0
6,0
5,0
0,0
3,0
7,10
3,0
7,0
0,0
8,0
0,0
0,0
7,24
0,6
3,0
8,0
0,0
1,0
0,0
8,0
3,0
0,0
4,0
0,0
7,0
1,0
3,0
5,0
8,0
0,0
1,0
0,0
3,0
4,0
0,0
4,0
4,0
4,0
7,0
0,0
3,0
8,0
7,0
7,0
0,0
3,0
8,0
7,0
2,0
3,0
5,0
3,5
7,0
5,0
6,0
6,0
3,0
1,0
1,0
7,0
6,0
8,0
2,0
7,0
4,0
4,0
0,0
3,0
8,0
5,0
5,4
5,0
8,0
1,0
4,0
8,0
4,0
2,0
4,0
1,23
0,0
6,12
0,0
5,0
2,0
7,0
6,0
8,0
5,0
8,0
6,0
8,0
6,0
0,0
8,0
8,0
0,0
8,0
3,0
8,0
4,0
2,0
7,0
8,13
8,0
7,20
0,0
0,0
7,0
0,0
8,0
5,0
4,0
5,0
3,0
1,0
8,0
3,0
0,0
7,0
8,29
0,0
6,0
1,0
2,0
1,0
8,0
2,0
0,0
3,0
3,0
5,0
7,0
5,0
3,0
0,0
0,0
4,0
0,0
4,0
7,0
4,0
0,0
2,0
0,0
7,0
5,0
2,0
5,0
8,0
2,0
0,0
7,0
1,4
2,0
6,0
0,0
4,0
8,21
8,4
8,15
1,0
0,0
3,18
0,0
8,0
5,0
8,0
8,0
7,0
6,0
4,0
3,0
8,27
8,0
4,0
1,0
1,0
8,23
0,0
5,0
0,0
1,0
8,0
0,0
1,0
5,0
0,0
0,0
5,0
0,0
0,0
0,0
8,0
8,0
1,0
8,0
1,0
4,24
1,0
0,0
2,0
3,0
2,0
0,0
5,0
0,0
0,0
7,0
2,0
4,0
8,0
8,0
0,0
4,0
8,0
7,0
3,6
4,0
0,0
5,0
0,0
7,0
8,0
7,0
8,0
0,0
0,2
5,0
8,0
5,0
0,0
4,0
1,0
5,0
8,0
5,0
2,27
3,0
3,0
2,12
8,0
3,0
6,0
5,0
7,0
0,0
8,0
8,0
8,0
8,0
3,0
0,0
1,0
8,6
4,0
7,0
2,0
6,0
8,5
7,0
5,0
4,15
1,0
7,0
0,3
4,0
1,0
7,0
8,0
0,0
8,0
5,0
0,0
8,0
2,0
6,28
6,0
0,0
0,0
0,0
8,0
5,31
8,0
2,0
3,0
5,0
6,0
0,0
0,0
6,0
1,0
6,0
4,0
8,0
0,0
7,0
4,0
7,0
3,0
8,0
3,0
0,0
5,0
8,0
5,0
7,1
2,0
8,0
4,0
7,0
8,0
3,0
1,0
1,12
1,6
4,0
8,0
0,0
4,0
0,24
8,3
0,0
2,0
0,0
1,0
2,0
6,0
4,4
4,0
3,0
0,0
4,0
0,0
1,0
0,0
8,0
8,0
7,0
0,0
7,0
0,0
8,0
6,0
0,0
0,0
6,0
7,0
6,0
4,0
3,0
0,0
2,0
0,0
8,0
1,0
0,0
7,0
8,0
0,0
3,0
3,0
4,0
8,7
7,0
0,0
1,0
0,0
1,0
8,2
0,0
5,0
8,0
5,0
5,0
8,0
2,0
1,0
8,0
8,0
8,0
3,0
0,0
7,0
2,0
2,0
8,0
1,0
4,0
1,0
3,0
8,0
1,0
7,0
5,0
4,0
0,0
8,0
7,15
1,0
8,0
0,22
8,0
5,0
8,0
5,0
0,0
0,0
3,0
8,0
5,0
0,0
7,0
3,3
8,0
4,0
8,0
8,0
8,0
8,0
3,0
0,0
0,0
1,0
4,0
7,0
8,0
4,0
4,0
6,0
0,0
8,0
8,0
7,0
0,0
0,0
5,0
7,0
7,0
0,0
2,0
1,0
0,0
0,25
5,0
5,0
2,0
8,0
0,0
0,0
2,0
0,0
2,0
0,0
7,0
0,0
2,0
6,0
1,0
5,0
7,0
1,0
4,0
7,0
5,0
0,0
8,0
6,0
4,0
5,0
0,0
0,0
5,0
1,0
5,0
8,0
7,0
0,0
0,11
8,25
0,0
0,0
4,0
0,0
0,0
3,0
4,0
0,0
8,0
3,0
0,15
3,0
2,0
3,0
4,0
8,23
7,0
4,0
8,0
4,0
1,0
7,0
3,0
0,0
1,0
3,0
1,0
3,0
6,0
0,0
8,0
1,0
1,0
3,0
8,0
5,0
0,0
8,0
5,0
1,0
7,0
6,0
6,0
1,0
5,0
0,0
6,0
5,0
7,14
7,0
0,0
8,3
8,0
8,0
0,0
6,0
1,0
5,0
4,0
8,24
3,0
8,0
8,0
5,0
6,0
2,0
5,0
0,0
0,0
5,0
0,0
8,25
7,0
7,0
0,0
0,0
7,0
5,0
4,0
3,0
0,0
1,0
4,0
7,0
5,0
3,3
1,0
2,0
6,0
2,0
4,0
0,0
0,0
3,0
6,0
3,0
1,0
8,0
1,0
8,0
0,0
2,0
5,0
8,0
3,0
5,0
5,0
3,0
3,0
4,0
5,0
0,0
8,0
0,0
4,10
3,0
3,0
0,0
4,4
8,0
0,0
4,0
8,14
5,0
0,0
1,0
1,0
4,0
4,13
0,0
3,24
6,0
1,0
0,0
2,12
5,0
8,0
5,0
0,0
0,0
6,0
6,0
8,0
5,0
8,0
1,0
3,0
8,0
1,0
8,0
3,0
4,0
7,0
8,0
2,0
1,0
8,0
2,0
6,0
3,0
2,0
3,0
7,0
5,0
0,0
2,0
8,0
0,0
6,0
3,0
2,0
8,0
3,0
4,0
3,0
3,0
3,0
8,2
3,0
0,0
1,0
3,0
7,0
8,0
0,0
3,0
3,0
4,0
3,0
4,27
4,0
8,0
7,0
4,15
5,0
7,0
0,0
2,0
0,0
7,0
8,0
3,0
0,0
3,0
3,0
6,0
8,15
0,0
8,0
8,0
0,0
6,0
4,0
1,0
0,0
8,0
0,0
7,0
0,0
7,0
6,22
2,0
0,0
0,0
2,0
4,0
6,0
4,10
0,0
8,0
3,0
5,0
7,0
0,0
7,0
5,0
8,0
3,0
3,0
0,0
1,0
1,0
7,0
0,0
2,0
5,0
0,0
2,0
1,0
0,0
1,0
5,0
0,4
0,0
3,0
3,0
8,0
3,0
8,6
0,0
4,31
4,0
7,0
0,0
8,0
1,0
7,0
8,0
2,0
4,0
7,0
8,0
7,0
4,0
5,0
1,0
1,17
5,0
4,0
1,0
8,0
7,0
2,0
7,0
4,0
1,0
5,0
8,0
8,0
8,0
0,0
6,0
3,0
0,0
3,0
2,0
6,24
0,0
8,0
4,0
3,0
3,13
4,0
2,0
3,0
8,0
8,0
0,0
0,0
0,0
8,24
0,0
7,0
5,0
8,0
8,0
8,0
5,0
4,0
3,0
6,0
1,0
4,0
0,0
4,0
3,0
4,0
6,0
0,0
3,0
0,11
4,0
0,27
8,0
6,0
8,0
7,0
0,0
6,0
7,0
0,0
7,0
8,0
0,0
8,0
3,0
3,6
2,0
5,0
8,0
4,0
8,0
3,0
3,0
3,0
0,0
0,0
7,0
5,0
0,0
3,0
1,0
8,0
2,29
0,0
7,0
8,0
7,0
5,0
0,0
4,0
8,0
3,0
4,24
6,21
4,0
8,0
3,0
8,0
0,0
5,0
8,24
4,0
8,25
5,0
0,0
0,0
4,0
1,0
7,0
8,0
1,0
5,0
8,0
4,0
4,0
4,0
8,0
2,0
0,0
1,0
7,31
3,0
5,0
8,0
0,25
4,0
5,0
6,0
8,0
8,0
1,0
0,0
4,0
0,0
0,0
1,0
5,0
4,2
1,0
0,12
8,0
0,0
5,0
0,0
8,0
3,0
0,0
0,2
2,0
1,0
4,0
7,0
7,0
0,0
1,0
4,0
0,0
2,0
0,0
3,0
1,0
5,0
3,0
6,0
6,0
4,0
8,0
2,0
5,0
5,0
4,0
1,0
3,0
8,7
0,0
3,0
0,0
0,0
5,0
0,0
8,0
5,0
4,0
3,0
8,0
3,9
3,0
0,0
8,0
5,0
3,0
3,0
1,0
4,0
8,0
3,0
2,0
5,0
8,7
1,0
4,0
0,0
7,0
7,0
3,0
8,0
5,0
0,0
2,0
4,0
0,0
8,25
7,0
8,0
4,0
5,0
4,0
0,0
5,0
0,0
3,0
8,0
8,0
1,0
1,0
0,0
3,0
8,0
1,0
8,0
8,0
8,0
4,0
3,0
0,0
3,0
6,0
0,0
5,0
0,0
3,0
0,0
6,0
4,0
0,0
3,0
8,11
7,0
5,0
1,0
0,0
3,0
2,0
6,0
8,0
0,18
5,0
8,0
5,0
8,0
8,0
3,0
0,0
8,0
3,0
1,0
6,0
4,0
2,0
0,0
8,15
4,0
3,0
0,0
0,0
0,0
0,0
7,0
8,0
3,0
5,0
0,0
2,0
0,0
7,0
0,0
0,0
4,0
1,0
1,0
6,0
1,0
3,0
8,0
3,0
0,31
0,0
4,0
7,0
2,0
8,0
3,0
0,0
7,0
8,0
4,0
1,0
7,0
0,0
8,0
8,0
8,0
5,0
3,0
7,0
1,0
6,0
7,0
4,0
6,5
1,0
0,0
3,0
3,0
3,0
3,22
0,5
8,28
7,0
0,0
8,0
5,1
0,0
2,0
4,0
8,0
5,0
5,0
4,0
8,0
8,0
4,0
1,0
8,0
2,0
3,0
3,0
0,0
0,0
4,0
8,0
0,0
0,0
6,0
4,0
3,0
0,0
0,0
1,0
4,0
2,0
1,0
1,0
3,0
8,0
8,0
0,0
8,0
3,0
3,0
8,0
0,0
0,0
4,0
5,0
8,0
4,0
4,0
0,0
4,0
0,0
7,0
0,0
8,0
6,0
1,0
0,0
5,0
5,0
4,0
2,0
0,0
0,0
7,0
8,0
8,0
0,0
3,10
7,11
7,0
8,0
2,0
0,0
1,0
8,0
0,0
2,0
0,0
1,0
4,0
3,0
6,0
1,0
0,0
2,0
4,0
0,0
0,0
4,0
4,0
0,0
0,0
2,7
5,12
2,0
5,0
1,0
4,0
8,0
5,0
1,0
0,0
5,0
8,0
2,0
8,0
5,0
1,0
7,0
3,0
8,6
7,0
8,0
0,0
5,0
8,0
5,0
7,0
3,0
4,0
0,0
3,0
8,0
0,0
0,0
5,0
3,0
7,0
2,0
0,0
8,0
8,25
0,0
1,0
3,0
1,0
1,0
3,0
3,0
8,13
1,0
7,0
0,0
4,0
7,31
7,0
3,0
5,0
8,0
7,0
7,0
4,0
5,0
4,0
0,12
0,0
4,15
3,0
1,0
4,0
0,0
0,0
8,0
0,0
0,0
3,0
2,0
5,0
2,0
4,0
3,0
0,0
0,0
3,0
0,0
1,0
3,0
0,0
0,0
2,0
1,0
3,0
8,0
0,0
2,0
1,0
7,0
4,1
7,0
6,0
0,0
2,0
4,0
8,0
7,0
8,0
8,0
8,14
0,0
7,27
0,0
4,0
4,0
6,0
0,0
5,0
0,0
4,0
3,0
4,0
0,0
8,0
6,0
5,0
8,0
7,0
0,0
1,0
3,0
8,0
4,0
2,0
0,0
8,0
0,0
8,0
0,0
0,0
3,0
4,0
5,0
8,0
0,24
0,0
3,0
8,0
0,0
3,0
5,5
0,0
7,0
7,0
4,0
6,0
5,0
8,0
3,0
5,0
0,0
5,0
8,25
3,0
3,0
0,0
0,0
3,0
0,0
5,0
7,0
7,0
2,0
4,0
2,3
8,0
0,0
0,0
3,32
7,0
8,1
5,0
4,0
3,0
2,0
1,0
0,0
0,0
8,0
4,0
0,0
8,0
7,0
5,0
8,0
8,0
7,0
6,0
0,0
5,0
0,0
4,0
6,0
7,0
4,28
5,0
6,0
7,0
5,0
7,0
0,0
7,0
7,25
1,0
0,0
8,0
8,0
8,0
2,0
1,0
0,0
1,0
3,0
5,0
1,24
0,17
2,0
0,0
0,0
3,0
0,25
0,0
6,0
3,0
3,0
8,0
7,4
1,0
7,0
4,0
8,0
0,0
2,0
7,0
5,0
3,32
5,0
7,0
8,15
2,0
8,0
7,0
8,0
8,0
1,0
0,0
0,0
2,0
3,0
1,0
0,0
8,0
3,0
7,0
2,6
3,0
2,3
1,0
8,31
0,0
4,0
1,0
7,0
1,0
8,0
8,0
8,0
0,0
1,0
3,0
6,28
5,0
6,0
6,0
7,0
6,21
7,16
3,0
8,0
0,0
7,0
7,0
2,0
8,0
7,0
8,0
4,15
4,0
3,12
6,2
3,0
8,31
6,0
3,0
0,12
1,0
5,0
4,0
6,0
3,0
2,0
7,0
7,0
5,0
1,0
3,12
1,0
7,0
0,10
7,0
8,10
8,0
3,0
1,0
7,0
5,0
7,0
5,0
3,0
8,30
2,0
1,0
0,0
5,0
4,15
0,0
5,0
4,0
0,0
8,0
7,0
8,0
0,0
5,0
3,15
1,0
7,0
3,0
3,0
7,25
0,0
1,0
6,32
4,0
4,0
1,0
8,0
3,0
8,1
0,1
7,0
4,0
0,0
5,0
3,0
4,0
1,0
8,0
2,0
1,0
7,4
4,0
5,0
8,0
4,19
0,0
0,0
7,0
8,16
4,0
8,0
1,0
8,28
0,0
6,0
0,32
8,0
3,0
4,0
2,0
1,0
5,0
7,0
0,18
1,0
0,0
1,0
8,0
7,0
4,0
0,0
0,0
1,0
8,0
7,25
5,1
0,0
0,0
5,0
8,0
1,0
7,0
2,0
7,0
8,0
8,0
8,0
3,0
5,0
0,0
3,0
7,25
5,0
7,0
4,0
5,0
1,0
0,25
6,0
5,18
8,0
8,0
0,0
7,0
4,0
8,0
2,0
8,2
3,0
1,0
2,0
7,0
0,0
7,0
8,0
0,0
1,0
7,0
8,0
1,0
0,0
4,0
3,0
5,0
2,0
0,0
0,0
4,23
3,0
3,0
1,0
3,0
7,0
5,0
4,0
8,15
7,15
7,0
8,0
2,0
4,0
1,24
4,0
8,0
0,0
7,3
8,0
1,0
5,0
8,0
3,0
7,0
4,0
7,0
0,0
6,0
3,0
8,18
1,0
7,4
0,0
5,0
7,0
1,0
0,0
3,0
8,0
4,0
8,0
3,0
5,28
8,0
5,0
0,25
3,13
1,0
2,22
5,0
0,14
0,0
6,0
5,0
8,0
6,0
3,0
1,1
8,0
1,0
6,0
4,12
8,0
4,0
4,0
4,3
0,0
7,0
3,0
7,0
0,0
0,0
1,0
5,0
7,0
3,0
1,0
3,4
8,0
3,0
0,0
8,0
4,0
1,0
7,0
8,0
0,0
1,0
4,0
6,0
4,0
0,0
3,0
0,0
3,0
6,0
2,0
2,0
1,0
4,0
8,0
1,0
0,0
4,0
8,0
5,32
0,0
0,0
8,0
1,0
1,0
1,24
0,0
7,0
8,0
5,0
0,0
6,0
1,0
5,0
4,0
4,0
5,0
3,0
1,0
4,22
1,31
2,0
8,0
0,0
8,24
1,0
7,15
7,25
7,0
3,32
2,0
2,0
8,0
8,16
4,0
0,0
5,14
4,2
6,0
5,0
1,0
1,0
1,0
3,0
8,0
4,0
5,0
6,0
7,0
7,0
2,6
0,0
8,0
8,0
0,0
7,0
6,0
4,0
5,5
0,0
5,0
4,0
8,0
5,0
3,0
8,0
6,24
0,0
5,0
1,0
3,0
1,0
0,0
1,0
3,0
5,0
1,0
3,0
7,0
1,31
7,23
3,0
0,15
5,0
7,24
6,0
8,0
4,0
6,15
5,0
3,0
3,0
8,0
4,0
1,0
4,0
6,0
8,0
7,0
6,0
8,0
8,0
8,0
0,0
5,0
8,0
8,0
7,0
7,0
7,0
1,0
3,0
0,0
2,0
3,0
4,0
1,0
7,0
8,0
1,0
0,0
3,0
3,0
4,18
1,0
6,0
8,0
1,0
5,0
7,0
1,0
7,0
8,28
8,0
0,0
3,0
0,0
4,0
3,0
7,0
1,14
2,0
7,0
6,0
2,0
3,7
0,0
4,1
3,7
0,0
1,0
2,25
7,0
3,0
3,0
8,0
4,0
7,0
4,0
8,0
3,0
8,0
8,8
8,0
0,0
0,0
7,0
8,11
7,0
6,0
8,0
1,0
4,0
1,3
0,0
3,17
3,25
0,0
0,0
1,1
0,0
8,0
8,3
8,0
1,0
1,0
0,0
3,25
1,2
3,32
8,0
0,0
7,0
0,0
0,0
8,0
0,1
1,0
3,0
0,0
6,0
4,0
8,0
1,0
5,0
8,0
8,0
7,0
7,0
7,0
0,0
8,2
7,0
4,0
3,0
8,0
0,0
8,0
1,0
8,0
8,0
5,0
0,0
5,0
3,0
3,0
2,0
0,0
1,0
2,3
8,0
8,0
8,2
6,0
1,0
7,0
0,0
8,0
8,0
4,0
8,15
2,16
5,0
8,0
4,0
0,0
5,6
3,13
8,0
0,0
8,31
1,0
0,0
8,0
7,4
3,0
4,18
4,0
5,0
3,0
1,0
1,0
5,0
7,1
8,0
2,0
4,0
7,0
8,0
1,31
0,0
3,1
2,0
8,0
1,0
8,2
0,0
0,0
0,0
6,0
2,0
8,0
8,0
0,0
8,0
0,0
5,0
3,0
0,14
8,0
3,0
5,0
4,0
0,0
8,0
1,0
3,0
0,0
8,0
6,0
5,0
6,0
2,0
7,4
5,0
1,0
1,0
4,0
1,0
5,0
5,0
4,0
2,0
8,0
5,0
8,0
8,0
5,0
8,0
0,0
2,13
7,0
7,0
8,0
1,0
8,0
5,0
4,23
8,0
4,0
7,0
5,0
0,0
8,0
2,0
5,0
8,0
8,0
4,0
0,0
7,0
8,16
0,0
4,0
0,0
1,0
8,0
7,0
8,0
6,0
1,0
8,0
8,0
5,31
0,0
3,0
1,0
4,0
5,0
3,0
5,0
1,0
1,0
8,0
7,0
7,0
1,0
4,0
8,0
7,0
4,0
7,0
6,0
2,0
7,9
8,0
5,8
4,0
8,0
3,0
1,0
5,0
1,0
4,0
6,0
0,0
8,0
3,0
8,0
8,0
5,0
1,0
8,0
7,0
8,1
0,0
5,7
0,0
5,0
5,15
4,7
0,0
5,0
4,0
3,0
7,0
8,0
3,0
0,5
0,0
7,4
0,0
0,0
4,0
8,0
4,0
5,0
2,0
8,0
1,0
4,0
7,0
6,0
0,32
4,0
3,0
8,0
3,0
8,0
5,0
8,14
0,0
3,0
0,0
4,0
1,0
5,0
8,0
8,0
8,0
4,12
5,0
7,0
1,0
8,0
4,0
8,0
7,0
7,32
8,0
7,0
4,0
5,0
3,9
1,0
3,0
0,0
7,0
4,0
8,0
3,0
5,0
7,0
7,0
8,0
8,0
4,0
0,0
2,0
0,0
8,0
0,23
8,0
8,0
5,4
1,0
5,0
6,0
0,0
6,0
0,4
3,0
7,0
4,0
0,0
8,0
1,0
8,0
4,0
8,0
8,0
8,0
0,0
8,0
1,0
8,0
7,0
8,0
0,25
5,0
8,0
3,0
3,0
2,0
1,0
5,0
3,0
1,3
0,0
6,0
1,0
0,0
8,2
5,0
0,0
4,0
0,4
8,0
1,0
8,0
3,0
0,0
0,0
1,0
4,0
8,0
8,0
5,11
7,0
3,0
1,7
0,0
6,0
8,0
6,0
3,19
8,0
7,0
1,32
0,0
0,0
0,0
1,0
2,4
8,0
4,0
4,0
7,0
4,0
0,0
1,0
6,0
7,0
7,0
1,0
1,0
6,0
3,0
3,0
2,27
4,0
7,17
7,0
8,0
5,0
1,0
5,0
3,0
2,0
8,0
1,32
3,0
0,0
0,0
7,12
0,0
4,0
0,0
3,0
0,0
3,0
0,0
2,0
0,0
0,0
3,0
0,0
7,0
0,0
5,0
0,0
1,31
5,0
8,0
0,0
5,0
7,0
8,0
8,0
3,0
3,0
7,0
3,0
8,0
3,0
5,23
6,0
3,0
5,0
1,0
0,0
8,2
8,0
7,0
3,0
6,32
1,3
0,0
4,0
2,0
6,0
3,0
4,0
6,0
7,0
5,0
8,0
7,0
8,25
4,0
4,0
8,0
7,0
2,0
8,0
0,0
8,0
4,0
5,27
3,0
2,32
7,0
6,0
0,0
8,0
4,0
8,27
8,15
5,0
3,0
4,0
3,15
0,0
8,0
5,0
7,0
3,0
3,0
7,0
6,0
7,0
3,0
0,0
3,0
4,0
0,0
0,0
0,0
1,0
4,0
0,0
6,0
0,0
0,1
3,0
1,0
7,0
4,3
8,0
3,0
8,0
5,0
2,0
7,0
8,0
6,0
8,2
7,0
5,23
8,0
0,0
8,25
0,0
0,0
7,0
8,0
1,0
5,0
1,0
8,3
8,0
4,0
7,0
8,0
4,0
3,0
4,0
7,0
1,0
3,0
0,0
1,0
8,0
1,0
5,0
3,6
0,0
0,0
7,13
5,0
3,0
8,0
0,0
1,0
8,9
8,0
1,0
8,0
4,0
8,0
3,0
0,0
8,0
7,0
8,0
3,0
5,0
4,25
8,0
1,22
2,0
7,0
7,27
2,0
1,0
8,0
8,0
0,0
3,0
0,0
5,0
8,2
0,0
4,0
7,32
3,0
0,0
3,0
7,0
7,0
0,0
3,0
3,0
1,0
1,0
8,3
0,2
7,0
6,0
8,0
0,0
0,0
3,0
0,0
3,0
0,0
6,0
7,10
0,4
3,0
5,0
8,5
0,0
0,0
8,27
1,0
6,0
8,27
0,0
5,0
4,0
5,0
6,0
5,0
1,0
4,0
8,2
8,0
0,0
4,3
5,0
8,0
0,0
6,2
7,0
0,0
6,0
6,0
0,0
2,0
2,25
3,0
8,0
4,0
8,0
5,0
7,12
4,0
4,0
4,0
3,0
6,0
4,0
8,0
5,0
0,0
0,0
4,0
4,0
1,0
6,11
7,0
0,0
3,0
6,0
8,19
0,0
8,0
3,0
1,0
1,0
2,0
2,0
5,5
2,0
4,0
5,0
7,0
0,0
4,0
8,0
4,0
7,29
7,0
7,0
3,12
4,0
7,0
3,0
1,0
5,0
0,6
2,0
4,0
5,0
5,0
0,0
8,0
4,0
8,0
3,0
8,0
4,0
4,0
3,0
4,25
3,0
6,0
0,0
1,24
0,12
2,0
0,0
4,0
5,0
2,0
4,0
1,0
0,0
8,15
1,0
3,0
4,0
8,0
4,24
5,0
0,0
3,0
0,0
0,0
1,0
0,0
4,0
3,0
4,0
0,15
0,0
1,0
1,0
8,0
8,0
8,0
5,0
0,0
0,0
8,2
3,2
4,0
4,0
6,10
8,0
3,0
7,0
7,0
5,0
0,0
7,0
4,1
3,0
1,0
8,0
1,0
0,0
8,0
5,0
7,0
7,7
8,0
1,0
2,0
0,0
1,15
2,0
5,12
3,0
7,0
4,0
1,0
4,0
1,0
5,0
3,0
8,0
8,0
8,16
1,0
4,0
0,0
6,0
2,0
4,2
6,0
4,0
0,0
0,0
4,0
4,0
5,0
0,0
3,12
8,15
0,3
4,0
1,0
0,0
0,0
0,0
4,0
8,0
4,3
1,0
5,0
8,1
0,0
0,0
4,0
0,0
8,0
0,0
8,0
2,0
2,0
0,0
8,2
2,25
2,0
7,0
3,0
0,0
5,0
3,0
8,0
0,0
5,0
4,15
5,0
8,0
7,0
4,3
8,0
3,0
5,0
7,0
2,0
4,0
4,25
4,0
5,0
0,0
7,0
6,0
0,0
4,0
8,0
8,0
4,0
0,0
8,0
1,23
1,0
8,0
3,0
0,0
1,0
8,0
4,0
6,0
0,1
7,0
2,0
0,0
3,13
1,0
8,0
0,0
3,0
8,3
3,0
1,0
1,0
8,0
3,0
8,9
0,0
5,0
2,16
7,0
8,0
0,0
0,0
8,0
8,0
0,0
3,8
5,0
7,0
5,0
7,0
8,0
5,4
5,0
4,0
0,0
0,0
2,17
2,3
8,0
4,0
8,0
6,3
1,0
7,0
4,0
4,0
6,0
6,0
3,14
7,0
8,0
6,0
5,0
0,0
0,0
7,0
0,0
8,0
0,0
3,0
6,0
0,0
4,0
8,18
0,0
5,0
5,0
8,0
0,0
8,0
8,0
4,0
7,25
7,0
4,0
8,0
0,0
6,0
0,0
4,0
0,24
8,0
4,24
2,25
7,0
5,0
1,0
0,0
4,3
8,3
8,0
0,0
4,0
7,3
0,25
8,6
0,0
0,0
8,3
8,0
5,0
5,12
8,0
8,0
0,0
1,0
8,0
0,0
3,0
0,0
0,0
7,1
0,0
8,0
3,0
0,0
0,0
0,0
4,0
3,0
2,0
8,0
8,0
0,0
0,0
0,0
0,0
6,0
0,0
4,0
8,0
0,0
1,0
7,4
1,4
0,0
8,0
1,0
0,0
1,0
0,0
1,0
3,0
1,0
7,1
8,0
0,0
7,0
3,0
0,0
1,0
0,0
0,0
0,0
1,0
1,0
3,0
0,0
1,0
0,0
6,0
8,0
3,0
4,0
8,0
3,0
3,0
2,0
0,0
0,0
0,22
0,0
4,0
0,0
3,0
3,0
1,0
8,0
0,0
0,0
0,0
0,0
3,0
0,0
0,0
4,0
0,0
0,0
3,0
1,0
0,0
0,0
0,0
0,0
0,0
0,11
0,0
0,0
8,0
1,0
5,0
1,0
4,0
1,2
1,0
4,0
0,0
0,0
6,0
6,1
8,0
1,0
4,0
0,0
2,0
1,25
0,0
1,0
7,0
3,0
8,0
0,0
1,0
0,0
0,0
0,0
3,0
0,0
5,0
0,0
3,0
3,0
8,0
5,0
3,0
1,0
2,0
5,0
0,0
8,0
3,0
5,0
7,0
0,0
3,0
0,0
2,4
3,0
7,0
1,0
4,0
7,0
2,0
0,0
7,0
4,0
0,0
0,0
8,0
6,0
4,0
0,0
0,0
0,0
2,0
2,25
0,0
5,0
4,0
4,13
0,0
5,0
0,0
8,0
0,0
0,0
3,0
0,1
0,0
3,0
0,0
4,0
4,0
2,0
8,3
5,0
2,0
0,0
7,0
8,0
8,0
3,0
8,0
7,0
4,0
8,0
7,0
3,0
0,0
0,0
0,0
8,0
0,0
8,0
4,0
7,0
7,0
4,0
8,0
4,0
5,0
1,0
5,22
0,24
1,0
1,0
3,0
8,0
0,0
5,0
0,0
0,0
0,24
8,24
1,0
0,0
2,0
1,0
7,0
3,0
0,0
4,0
4,0
1,0
0,0
6,0
6,0
5,0
0,0
5,0
5,0
7,0
0,0
8,0
1,0
0,0
0,0
0,0
0,0
7,0
1,0
3,0
0,0
0,0
3,0
8,3
4,0
1,0
7,0
8,0
5,0
2,18
0,0
0,0
0,0
0,0
8,0
5,0
0,0
0,0
0,1
0,0
0,0
0,0
3,0
8,0
7,2
5,0
0,0
0,0
7,0
4,0
0,0
4,0
7,0
8,3
2,0
0,0
0,0
8,0
4,0
4,0
8,25
1,0
8,0
7,0
4,0
0,0
7,0
0,0
0,0
4,0
0,0
0,0
7,0
8,0
3,0
8,25
1,0
4,0
3,0
1,0
4,1
4,0
0,0
5,0
0,0
5,0
4,5
0,0
2,0
5,0
7,0
1,0
0,0
8,0
1,0
4,0
5,0
5,0
1,0
0,0
3,0
3,0
0,0
3,0
0,0
8,3
0,0
4,0
5,0
8,0
7,0
2,0
7,25
4,4
0,0
0,0
0,0
3,0
1,4
5,0
8,0
0,0
8,5
7,0
0,0
4,0
0,0
1,0
3,0
1,0
0,0
4,0
0,0
0,0
5,0
4,0
1,4
1,0
0,0
4,0
6,0
0,0
0,0
5,0
8,0
4,0
0,0
0,0
0,0
0,0
2,0
3,0
5,0
4,0
8,0
0,0
0,0
0,0
8,0
4,0
1,0
0,0
1,25
0,0
4,0
0,0
0,0
8,0
4,0
8,0
0,0
7,0
1,0
7,0
8,0
5,0
6,0
6,0
2,0
4,4
0,0
0,0
5,0
0,0
0,0
8,0
2,0
0,0
0,0
0,0
0,0
4,0
0,0
0,0
4,1
4,0
4,15
0,0
5,0
8,0
3,0
2,0
0,0
0,0
7,0
0,0
4,0
0,0
3,0
0,0
3,0
8,0
0,0
8,0
7,0
1,0
5,0
0,0
8,0
0,0
4,0
4,0
7,0
0,0
0,0
5,0
0,0
8,0
0,0
2,0
6,0
0,0
0,0
6,0
8,0
8,0
4,0
6,0
4,0
0,0
1,0
8,0
0,0
8,0
1,1
4,0
4,20
4,0
5,0
5,0
0,0
5,0
0,15
4,0
8,0
0,0
3,17
8,2
0,0
0,0
4,0
0,0
4,0
0,0
0,0
0,0
4,0
8,0
1,0
0,0
7,0
5,0
0,0
0,0
3,18
7,0
2,0
0,0
5,0
0,0
5,0
5,0
8,0
0,0
8,0
6,0
1,0
0,0
3,0
5,0
8,0
7,0
0,0
4,0
8,0
4,0
3,0
5,8
0,0
7,0
0,0
0,25
8,0
0,0
8,0
2,0
0,0
8,0
7,1
8,0
4,0
0,0
0,0
8,0
0,0
3,0
3,3
8,0
1,0
5,0
7,0
3,0
8,0
7,0
0,0
4,0
4,4
0,0
5,25
8,0
0,0
0,0
8,25
6,0
0,0
3,0
0,0
1,0
2,0
5,0
6,0
0,0
0,0
0,0
8,0
2,3
1,24
0,0
0,0
0,0
5,0
1,25
7,0
5,3
0,0
4,0
7,0
8,0
1,0
0,0
4,28
0,0
1,0
0,0
7,0
5,32
8,4
0,0
0,0
4,21
4,0
5,0
4,0
5,0
0,0
3,0
5,0
0,0
7,0
3,4
4,0
8,0
1,1
0,0
4,0
0,0
4,2
0,0
7,0
0,0
0,0
6,0
4,0
0,0
4,25
0,0
7,0
2,0
0,0
4,0
0,0
3,4
0,0
0,0
2,0
0,0
0,0
8,0
0,0
0,0
5,0
4,0
8,0
7,0
0,0
0,0
1,0
0,1
0,15
5,0
0,0
0,0
0,0
3,0
3,0
0,0
8,0
1,0
3,0
0,0
4,0
3,3
8,0
2,0
0,0
3,0
7,0
4,0
1,0
3,0
8,25
8,0
0,0
0,0
5,0
0,0
0,0
8,0
3,0
0,0
8,0
0,0
0,0
1,0
8,0
3,0
1,10
0,0
4,0
7,3
1,0
7,0
4,0
0,0
7,0
0,0
8,0
0,25
8,25
4,0
3,0
8,0
8,0
0,0
1,0
2,0
4,0
6,32
0,25
5,0
0,0
5,32
4,0
8,0
3,0
4,0
4,0
8,0
2,0
3,0
0,0
3,0
0,0
8,0
4,3
4,1
6,0
4,25
8,0
8,25
2,1
4,25
3,0
0,15
0,25
0,0
6,0
8,0
2,19
0,0
5,29
4,0
0,0
1,0
8,15
3,0
6,24
2,7
4,0
6,3
3,0
8,0
4,0
4,0
5,25
4,0
4,1
7,16
2,0
8,10
4,0
6,0
8,0
0,1
8,0
4,0
4,15
6,0
3,0
3,1
6,0
8,0
0,0
8,4
5,0
7,15
4,0
8,2
5,0
1,0
7,0
7,0
4,25
0,0
0,0
3,0
1,0
0,0
0,0
0,0
7,2
8,0
5,0
8,0
3,0
4,0
8,25
6,1
4,0
1,24
2,0
5,0
4,25
8,0
8,25
0,0
8,0
7,0
0,0
1,0
0,4
1,0
8,4
3,0
8,0
3,18
7,0
2,0
4,0
7,0
4,0
0,3
0,31
2,15
1,0
7,24
0,0
4,0
4,0
3,0
1,0
5,0
4,0
8,4
6,24
4,25
1,0
7,15
5,7
8,0
0,0
1,1
8,0
8,0
3,0
5,0
6,0
3,25
0,0
0,0
7,0
6,0
8,0
2,0
0,0
7,32
8,7
0,0
5,15
1,0
7,0
8,0
8,4
0,0
5,0
4,0
4,15
7,0
0,0
7,0
3,18
0,0
7,0
1,0
8,0
1,3
2,0
4,15
6,0
6,0
2,0
7,0
7,0
2,25
4,31
5,0
6,0
4,20
6,0
8,0
3,0
2,25
4,0
4,18
4,0
2,0
8,1
7,0
3,0
2,0
5,0
8,1
8,0
3,0
0,0
6,4
7,3
5,0
8,0
1,0
8,0
0,0
3,0
7,0
2,3
8,0
8,0
8,4
4,0
2,0
5,26
8,7
7,0
8,0
4,0
4,0
5,4
2,0
4,0
3,24
0,0
4,0
4,3
1,0
7,0
5,0
8,0
3,0
1,0
3,12
4,0
2,1
3,0
0,0
7,0
0,0
0,0
1,24
7,0
0,0
6,0
8,18
8,0
7,0
1,0
5,3
2,0
3,3
7,0
8,0
8,0
0,0
0,0
3,25
0,0
6,1
7,0
8,0
1,0
8,0
7,25
0,0
4,0
4,0
4,0
0,0
7,0
5,0
8,32
3,0
0,0
8,25
8,24
0,0
4,18
0,0
5,0
1,0
3,12
8,13
7,0
5,0
1,0
5,0
3,2
0,0
3,0
4,0
5,0
0,0
4,0
1,0
3,0
3,0
7,0
7,0
4,0
1,0
1,0
6,0
0,0
8,0
4,0
5,0
0,0
7,0
5,0
0,0
1,24
0,25
8,0
8,3
7,3
8,0
3,0
1,0
0,0
4,32
4,1
8,4
5,0
4,25
2,0
3,0
4,0
1,6
7,0
1,0
0,0
2,3
7,0
3,0
7,18
1,0
8,25
6,15
3,0
4,0
7,0
8,25
7,0
4,0
0,0
7,0
3,0
3,14
0,0
6,0
7,24
1,0
6,3
5,14
0,0
7,18
0,0
4,1
5,0
7,0
0,0
7,0
3,0
7,0
4,0
8,0
5,0
6,0
8,15
4,0
8,15
1,3
8,0
0,0
8,0
8,0
3,0
3,0
0,3
3,0
1,0
0,0
7,0
4,18
6,20
0,0
0,0
7,0
4,19
8,0
5,0
7,0
8,0
2,0
7,0
8,0
4,11
3,0
5,0
1,2
4,0
7,0
5,25
5,0
4,0
0,1
7,0
0,0
4,0
0,0
7,0
0,0
3,0
3,4
8,0
3,0
8,2
2,0
0,0
0,2
5,15
8,0
4,25
1,0
0,0
7,0
3,0
3,0
4,25
0,0
1,0
4,0
6,0
0,0
0,0
1,0
8,0
2,0
7,4
0,0
3,0
7,0
5,0
0,24
0,1
0,0
3,3
7,0
6,0
0,0
7,0
8,0
7,15
8,0
0,0
8,0
8,25
8,25
7,14
1,0
3,0
1,0
8,0
6,2
8,0
4,2
6,0
8,0
1,0
7,4
6,0
7,4
1,0
0,0
0,3
0,0
8,0
8,1
3,0
4,0
0,0
1,0
0,0
1,0
1,0
6,2
2,0
8,19
8,0
6,15
4,0
8,2
5,0
0,0
8,0
4,25
5,0
3,0
4,15
1,0
2,25
8,0
5,0
0,0
4,0
8,0
3,0
5,0
1,18
3,0
0,0
4,0
8,2
4,0
8,0
8,0
4,0
4,0
3,0
3,0
2,0
4,0
6,4
8,0
1,0
4,0
4,0
0,2
5,1
3,1
0,0
0,0
7,0
4,18
8,15
3,0
7,0
7,15
8,0
1,0
3,0
4,0
0,0
1,0
8,0
4,0
1,0
6,0
0,5
6,25
8,0
1,0
8,0
6,0
5,0
8,0
4,25
7,4
8,0
1,0
7,0
8,0
4,0
5,0
1,18
1,3
4,0
7,24
8,0
8,0
5,4
6,12
2,0
8,0
4,0
8,11
6,14
3,0
3,0
7,0
0,0
0,24
4,0
4,0
8,0
4,2
3,0
7,0
4,0
8,0
0,0
3,0
4,0
0,0
3,0
1,0
8,0
7,3
1,0
0,0
3,0
0,0
8,0
4,29
7,0
4,18
5,0
7,0
8,32
8,0
2,0
7,25
0,0
8,0
8,0
5,4
7,0
4,2
3,25
7,0
7,0
5,0
3,4
8,0
7,0
3,0
3,0
1,0
4,0
1,15
6,0
6,0
7,0
0,21
4,25
4,0
5,4
1,25
6,0
8,0
7,0
4,0
0,0
5,0
7,25
2,0
1,0
1,0
8,0
7,0
1,0
8,0
8,0
4,0
8,0
8,0
1,0
0,0
8,0
0,0
4,25
4,0
5,0
4,0
7,0
7,0
0,0
3,0
8,0
7,0
6,0
3,0
8,0
7,0
1,0
3,25
2,12
2,0
3,0
3,0
4,0
7,3
0,0
0,0
7,0
7,0
0,0
5,0
4,0
5,0
3,11
3,0
2,0
0,0
7,15
4,0
3,0
0,0
8,0
8,0
2,0
7,4
3,2
8,0
0,0
0,24
8,0
4,0
8,0
1,0
8,0
4,24
0,4
7,0
7,25
3,0
8,2
0,0
2,0
8,0
0,0
0,2
8,2
7,0
0,0
1,0
7,0
1,1
2,0
0,0
5,0
7,0
4,0
0,0
5,0
1,0
4,0
8,0
8,0
3,0
8,0
4,0
1,31
3,0
8,32
7,0
7,1
5,3
7,0
1,18
3,0
6,0
5,15
5,0
4,3
6,0
8,0
8,27
8,4
8,0
4,4
0,0
8,0
8,0
0,0
0,0
7,0
3,1
5,25
8,0
0,0
8,0
0,25
5,0
5,4
5,0
1,0
3,0
8,3
4,2
8,0
6,25
8,0
7,0
3,0
4,18
3,3
8,15
8,0
3,2
4,15
1,24
0,0
2,0
4,0
8,7
8,4
2,0
0,6
4,25
0,15
8,0
0,0
6,0
6,0
1,0
6,0
2,15
2,12
1,0
8,0
3,0
8,20
0,0
1,0
3,0
7,4
8,15
4,0
8,0
4,1
0,0
7,0
8,26
1,0
5,0
1,1
0,0
3,0
8,15
1,0
8,0
3,0
0,0
0,15
0,0
1,0
1,32
3,0
4,24
7,0
7,0
8,0
5,0
7,15
4,0
6,0
8,15
1,28
8,0
0,0
2,0
7,0
3,0
7,0
4,0
3,0
1,0
1,0
4,0
0,0
1,0
8,25
8,0
0,0
7,0
3,0
0,32
8,25
5,0
8,0
0,0
8,0
8,0
8,0
4,0
5,2
8,2
8,0
3,24
5,0
3,18
5,0
3,0
3,0
2,0
3,32
4,0
8,0
8,0
3,0
3,28
0,0
3,0
5,0
0,0
7,0
4,0
1,0
8,15
4,0
0,0
5,25
0,0
4,0
5,0
2,0
0,0
5,0
7,0
4,0
6,3
8,25
0,15
7,0
1,0
8,0
8,0
8,0
8,0
7,0
1,0
8,0
4,0
0,0
7,0
8,0
8,0
1,0
8,0
0,0
0,0
7,0
8,0
2,0
3,4
4,0
7,0
0,0
0,0
3,0
2,0
6,0
8,4
6,32
2,1
0,0
4,24
1,0
7,0
7,0
0,0
8,0
7,0
8,0
5,0
2,7
1,0
7,15
1,0
8,0
0,0
1,2
1,0
0,4
7,0
7,0
5,15
5,22
5,0
0,0
6,0
0,25
8,0
1,0
4,0
0,3
3,0
5,0
0,0
8,0
0,0
8,3
0,0
4,0
8,0
5,0
4,0
5,0
0,0
4,1
8,0
4,0
7,0
5,0
4,0
2,4
5,25
4,18
8,0
8,0
0,0
0,0
8,0
7,1
1,0
1,21
1,0
6,0
8,0
0,0
7,0
7,3
2,0
0,15
7,0
4,0
7,0
8,0
0,18
2,0
8,2
5,24
4,0
8,24
1,32
4,0
8,0
1,0
3,0
0,0
5,23
8,18
8,0
2,18
1,0
3,0
7,27
8,0
4,0
5,0
4,0
1,0
0,0
6,0
6,0
8,4
8,0
1,0
0,0
8,0
8,1
0,0
4,32
4,0
7,0
8,0
3,0
8,0
8,0
3,4
7,0
2,0
5,0
8,0
4,0
4,0
0,0
8,0
8,0
8,0
0,18
0,1
4,15
3,12
7,0
3,0
4,0
0,1
0,0
8,0
8,0
2,15
5,0
0,0
8,12
8,0
3,0
5,0
1,15
6,0
0,0
2,0
5,1
4,0
7,0
3,0
7,3
8,0
3,0
8,0
5,0
4,1
4,0
0,0
0,0
0,0
1,3
8,0
1,0
4,4
8,0
1,0
0,0
1,0
2,0
7,3
7,0
3,1
2,0
8,0
1,0
0,3
0,0
0,0
4,4
7,0
5,0
3,3
8,0
3,0
7,0
8,0
4,0
0,0
1,0
3,15
5,24
4,24
1,0
3,0
3,0
2,0
5,0
1,2
0,0
7,24
4,24
8,0
4,0
8,15
5,0
3,0
5,12
8,0
3,3
3,0
1,0
0,0
4,0
8,15
2,0
8,0
0,0
0,0
7,0
7,0
8,0
7,0
7,0
8,18
1,0
8,0
4,32
0,0
7,0
2,0
0,0
4,3
4,0
2,0
6,3
1,0
8,0
3,25
3,0
5,0
7,0
6,0
7,0
4,0
0,25
7,0
0,4
8,0
8,24
0,0
8,0
5,0
8,0
0,0
8,0
7,24
8,0
4,0
4,0
1,0
5,0
6,0
3,4
4,0
7,0
0,4
4,0
3,0
0,0
6,7
3,0
4,0
0,0
6,14
1,0
4,13
8,24
3,0
7,0
8,0
5,24
1,0
0,0
8,0
0,0
8,0
0,0
8,0
7,0
8,0
4,0
5,0
7,4
3,0
7,30
4,7
5,0
6,0
6,0
0,0
1,0
1,0
3,0
4,0
3,0
8,25
3,0
2,0
8,0
1,0
5,0
3,0
0,0
8,0
3,18
3,0
7,0
8,0
7,4
5,0
0,32
5,0
0,3
0,0
5,0
7,0
2,0
4,0
4,0
7,0
7,0
1,0
8,0
8,0
4,0
3,2
1,0
8,0
8,1
7,0
7,0
1,0
0,0
7,0
3,0
5,12
0,0
5,0
0,0
8,0
8,24
4,0
3,0
7,0
8,12
5,0
0,0
3,15
8,0
8,0
3,0
1,0
3,0
8,1
8,4
7,19
0,0
1,0
0,0
7,0
6,0
4,0
1,25
7,0
2,0
0,0
8,0
2,0
8,2
0,0
2,0
8,31
0,0
1,0
1,32
7,1
0,0
4,15
4,0
6,0
5,0
7,0
7,0
0,1
8,0
3,2
5,0
0,3
5,0
5,24
0,0
7,0
6,0
1,0
8,15
0,3
1,0
5,0
0,0
6,0
5,4
4,6
5,4
8,0
0,0
4,0
5,32
1,0
7,0
1,0
4,0
0,0
0,0
0,0
7,0
5,25
8,0
1,0
8,0
1,0
7,2
8,0
7,0
0,2
8,0
7,0
8,0
2,0
8,1
3,0
8,13
4,0
0,0
2,0
4,0
3,0
8,19
6,0
2,15
2,0
1,0
2,32
4,0
0,0
8,0
0,3
4,0
7,0
3,0
8,0
4,0
3,0
0,0
0,0
1,0
0,0
0,25
6,2
3,0
0,0
0,0
7,0
3,0
5,6
7,0
0,0
5,2
5,0
8,25
7,0
0,0
3,0
3,0
0,0
0,32
3,0
1,0
7,0
3,15
0,0
7,15
6,32
5,0
3,25
8,0
1,0
1,0
2,13
0,0
0,0
4,0
2,2
7,24
0,0
8,0
8,0
6,0
8,0
8,0
3,10
7,0
0,2
0,0
1,0
0,0
3,0
1,0
7,0
1,0
8,0
4,0
0,0
3,0
8,0
4,0
1,3
3,0
4,2
0,15
8,0
4,18
2,0
0,0
0,0
5,0
7,0
2,1
0,0
3,25
5,0
7,0
5,0
7,19
1,4
1,4
3,18
0,0
0,32
4,0
0,18
8,14
2,0
0,4
3,0
1,0
3,0
1,0
7,0
4,0
2,24
6,0
8,0
8,0
0,10
7,0
4,15
4,0
4,0
8,0
4,25
8,25
5,25
0,0
0,0
0,0
3,0
0,0
6,0
3,0
4,0
7,0
6,0
0,0
7,0
7,0
0,0
0,0
8,15
8,0
4,0
0,0
5,0
0,0
5,15
0,0
0,0
8,0
0,0
0,0
8,3
3,0
0,0
0,0
8,0
0,0
7,0
5,0
4,0
0,0
0,0
5,3
0,0
0,0
0,0
3,0
0,0
0,0
0,0
0,0
0,0
5,0
0,0
3,0
0,0
0,0
3,0
0,0
0,0
6,0
0,0
0,0
5,0
2,0
0,0
1,18
3,0
2,15
0,0
7,0
4,0
0,24
5,15
0,0
8,0
0,0
0,0
0,0
0,0
8,0
5,24
4,3
7,0
0,0
1,0
7,0
5,8
0,0
0,0
3,0
7,0
7,0
6,0
2,0
4,24
3,0
8,0
0,0
0,0
0,0
8,0
1,0
3,0
3,0
5,0
4,0
7,0
0,0
0,0
0,0
7,0
0,0
5,0
8,0
0,0
8,0
7,0
0,0
3,0
5,0
1,0
5,0
8,0
0,0
8,0
5,0
0,0
8,0
0,0
0,0
0,0
0,0
5,0
8,0
4,0
0,0
7,0
5,0
0,0
1,3
6,0
5,0
4,0
0,0
0,0
5,0
1,0
3,0
3,0
4,0
3,0
3,0
0,0
8,0
5,0
3,0
0,0
8,0
4,0
3,0
8,0
0,25
2,0
4,0
6,0
7,0
0,0
8,0
4,0
3,0
7,0
7,0
0,0
8,0
0,0
6,0
0,0
5,0
3,0
0,0
8,0
8,0
6,0
8,0
0,0
2,11
2,0
1,0
3,0
0,0
0,0
0,0
8,0
3,15
8,0
0,0
1,0
0,0
7,0
0,18
7,20
6,0
8,0
4,0
2,15
6,0
7,0
3,0
3,0
7,0
7,0
2,0
4,0
4,0
8,0
1,0
5,0
3,0
5,0
4,0
1,0
8,0
0,0
8,0
2,0
5,4
1,0
1,0
5,0
8,0
0,25
0,0
1,0
8,0
3,0
0,0
4,0
4,0
5,0
8,0
3,0
3,0
0,0
3,25
0,0
5,0
8,0
8,0
0,0
8,0
3,0
5,0
4,0
3,0
4,0
1,0
0,0
3,0
1,18
7,0
3,0
4,0
5,0
0,0
2,24
7,5
4,0
7,0
0,0
0,0
0,0
4,0
8,0
4,25
5,0
5,0
2,0
0,0
0,0
8,0
3,0
0,0
6,0
5,0
7,0
7,0
3,0
8,0
0,25
7,0
8,0
7,0
8,0
1,0
8,0
0,0
7,0
1,0
0,0
7,0
3,0
7,0
0,0
6,0
8,0
0,0
0,0
4,0
7,0
7,0
5,0
7,0
0,0
7,0
6,2
6,0
6,0
8,0
6,0
7,0
0,0
6,0
0,0
0,0
8,0
0,0
1,0
8,0
5,0
7,0
8,0
8,0
8,0
3,0
0,0
7,0
0,0
8,0
0,0
4,0
7,0
3,0
2,0
5,0
0,0
4,0
8,0
3,0
8,0
0,0
1,0
7,0
5,0
0,0
8,0
0,0
0,3
8,0
0,0
8,0
1,0
0,0
5,0
7,0
0,0
4,0
8,0
6,0
4,0
0,0
0,0
3,25
5,0
1,0
3,0
0,0
0,0
4,0
0,0
5,0
3,0
4,3
6,0
5,0
5,0
8,0
0,0
3,0
3,0
3,0
1,0
3,0
0,0
1,0
4,0
8,15
0,0
8,0
0,0
8,0
7,2
4,0
0,0
4,0
5,0
0,0
8,0
4,0
2,0
3,0
7,0
1,0
0,0
0,0
0,0
0,0
5,0
1,0
0,0
0,0
0,0
3,0
0,0
8,0
5,0
5,0
7,0
5,0
4,0
4,0
3,0
8,0
0,0
4,0
8,0
0,0
6,0
5,25
3,3
4,0
0,0
8,0
0,4
4,0
6,0
0,0
0,0
1,0
3,0
4,2
2,24
5,0
2,0
0,0
7,24
8,0
3,0
7,0
2,25
8,15
5,0
2,0
4,0
3,0
5,0
0,0
4,0
0,0
7,0
0,0
0,0
0,0
8,0
0,0
1,0
3,0
1,0
0,0
6,0
0,0
0,0
4,4
5,0
5,0
4,0
5,3
8,5
3,0
0,0
0,0
7,0
8,0
6,0
1,0
4,0
5,0
0,0
8,25
5,0
3,0
1,4
0,0
5,0
7,0
0,0
3,31
0,0
0,0
8,0
0,0
6,0
0,0
8,0
8,0
0,0
1,0
0,0
0,0
8,0
1,0
0,0
1,0
4,0
4,0
3,4
8,0
0,25
5,0
0,0
4,0
3,0
1,18
4,0
1,4
0,0
4,15
8,0
7,0
0,0
0,0
0,0
4,0
7,0
0,0
6,0
5,0
0,0
6,0
2,0
8,0
3,0
4,0
3,0
2,0
0,0
6,25
0,0
7,0
4,0
1,15
8,24
4,0
4,0
0,0
4,0
8,0
1,0
7,0
3,31
4,1
8,0
5,0
7,0
4,0
1,0
3,0
0,0
0,0
0,0
6,0
6,0
5,0
8,23
6,0
3,0
2,0
4,0
3,0
8,0
5,0
8,0
0,0
0,24
6,4
6,0
2,18
8,6
3,0
5,0
0,0
6,0
6,0
4,0
1,0
0,1
0,0
0,0
8,0
1,0
0,0
8,0
0,0
5,0
0,0
2,2
8,0
8,0
5,0
5,0
0,0
3,25
3,0
5,0
2,1
7,0
8,26
0,0
1,0
0,0
2,0
7,0
1,0
4,0
5,32
1,0
0,0
5,0
4,3
2,2
2,0
0,0
5,0
5,0
2,0
0,0
3,4
4,0
7,0
0,4
1,0
4,0
4,18
7,0
6,0
3,0
0,0
0,0
0,0
6,0
2,0
8,0
8,0
0,0
5,0
0,0
8,0
5,0
4,0
4,0
1,0
8,0
5,0
1,0
5,0
4,0
7,0
1,24
4,0
2,3
0,0
8,21
0,0
6,0
4,24
0,0
7,0
3,0
6,0
5,0
7,24
4,0
7,0
0,0
8,0
1,0
4,0
4,0
0,4
8,0
5,0
8,0
5,0
1,0
8,0
8,0
3,0
7,0
0,0
8,3
0,0
4,0
8,0
4,0
8,0
7,0
0,0
0,0
3,0
0,0
0,0
2,1
0,0
8,0
0,0
1,0
4,0
6,0
2,0
0,0
7,0
1,0
3,2
8,0
0,0
5,0
0,4
8,15
8,0
3,0
0,0
8,0
6,0
7,0
7,0
0,0
0,0
7,15
7,2
3,25
1,0
2,0
0,0
1,0
8,0
4,0
0,3
7,0
6,0
5,0
3,0
0,0
8,0
3,0
0,0
7,0
5,0
4,4
1,0
8,0
8,0
5,0
2,0
8,0
3,15
7,0
0,0
7,0
7,0
0,0
0,0
0,0
3,0
0,0
3,0
8,0
0,0
7,0
3,0
0,0
0,0
0,0
0,0
6,0
2,31
4,0
7,0
1,0
1,0
8,0
2,0
1,0
3,0
1,0
7,0
4,0
0,0
8,25
6,0
5,0
0,0
2,0
0,0
3,0
8,0
5,15
4,0
4,0
0,3
5,0
3,0
5,0
0,0
5,0
8,15
4,0
0,0
4,0
8,0
7,0
1,0
7,0
6,0
0,0
8,0
8,0
7,0
7,0
1,0
3,0
6,0
5,0
1,0
8,0
1,0
7,0
7,0
4,0
5,0
4,25
5,0
3,0
0,0
3,3
1,0
2,0
3,0
2,0
3,0
0,0
4,0
3,0
8,0
2,0
4,0
7,0
0,0
4,0
0,0
6,0
4,0
0,0
8,0
0,0
5,0
4,15
7,0
2,25
6,0
1,0
0,0
0,0
0,13
8,0
0,0
0,4
8,25
8,0
0,0
4,0
1,0
7,0
0,0
4,0
0,0
0,0
7,0
2,0
0,0
3,0
4,0
5,0
0,0
6,0
4,0
0,0
3,0
5,0
8,0
0,0
2,0
5,0
0,0
0,0
5,0
0,1
4,0
0,0
5,24
4,0
4,0
3,0
0,0
8,25
0,0
1,0
8,0
1,0
0,0
7,1
0,0
4,0
3,0
6,0
0,0
0,15
5,0
7,0
3,0
7,0
5,0
0,0
0,0
6,0
0,0
0,0
3,0
0,0
4,0
5,24
7,18
4,0
2,18
8,25
1,0
5,0
0,0
7,0
8,0
7,0
0,0
5,0
7,0
5,0
0,0
0,3
0,0
8,0
8,0
4,0
3,0
0,0
7,0
8,0
4,0
8,0
8,0
1,0
3,0
7,0
4,0
7,25
8,0
1,0
0,0
5,0
1,0
8,0
4,0
8,4
1,0
5,0
8,0
4,0
0,0
7,0
4,0
8,0
0,0
7,0
4,0
8,4
4,24
0,0
2,0
3,0
5,0
0,0
1,0
8,0
4,0
0,0
5,25
8,0
0,0
1,0
1,0
7,0
1,0
5,0
0,0
4,0
6,0
7,0
4,3
0,0
0,0
0,0
0,0
8,25
0,0
0,0
3,0
8,0
3,1
4,0
8,0
1,0
8,9
4,4
5,0
0,0
1,0
0,0
1,0
0,0
8,0
6,25
4,25
8,0
3,0
6,0
6,0
8,0
8,0
0,0
8,0
5,0
7,0
4,0
0,0
4,0
8,0
0,0
6,0
0,0
1,0
3,0
8,0
0,0
8,0
0,0
0,0
1,0
8,0
0,0
8,0
8,0
7,0
2,0
0,0
0,0
7,0
0,0
5,0
8,25
0,25
2,0
0,0
1,0
3,4
7,0
7,0
4,25
6,0
4,0
6,0
0,0
3,0
4,0
0,0
8,0
5,0
0,0
3,26
3,0
5,0
0,0
8,0
0,0
3,0
8,0
0,0
5,0
1,0
0,0
0,0
8,0
4,0
0,3
4,0
0,0
4,0
0,0
0,0
0,0
3,0
7,0
0,0
7,0
0,0
4,0
8,0
4,0
3,0
0,0
1,0
6,13
8,0
0,0
4,0
7,0
1,0
2,0
5,0
0,4
3,0
8,0
3,0
0,0
0,0
5,24
5,0
0,0
8,0
4,0
6,0
3,0
2,0
0,0
4,0
0,0
7,0
1,0
0,15
4,0
8,0
8,0
0,0
8,0
7,0
7,0
1,4
2,0
7,1
2,0
1,0
7,0
8,0
1,0
0,0
4,25
2,0
4,0
4,0
0,0
3,0
8,24
0,0
4,3
0,0
5,0
8,0
8,0
8,0
4,0
4,0
4,0
1,0
0,0
0,0
3,0
5,0
6,0
0,0
0,0
0,0
0,0
4,0
0,0
4,0
4,0
0,0
8,0
5,4
8,0
0,0
7,0
0,0
0,0
0,0
0,0
8,0
3,3
3,0
0,0
0,0
7,25
8,0
0,0
0,0
3,0
7,0
3,0
0,0
7,0
0,0
8,0
4,0
3,0
0,0
7,0
3,0
0,0
2,0
7,0
5,31
3,0
8,0
0,0
0,3
0,0
8,0
0,0
7,0
7,0
1,0
8,0
0,0
0,0
1,0
0,0
2,0
1,0
4,0
0,0
0,0
8,0
5,0
7,0
8,0
0,0
4,0
4,0
6,0
0,0
0,2
4,0
0,0
2,0
8,0
8,0
8,0
0,0
5,0
1,0
6,0
5,0
0,0
7,0
0,0
5,15
3,0
8,0
0,0
1,0
0,0
8,0
8,0
0,25
7,3
1,0
0,0
0,0
7,0
0,0
1,0
0,0
4,4
5,0
0,15
7,0
0,0
1,0
2,0
8,19
8,0
8,0
8,0
0,0
2,0
7,0
0,0
0,0
4,0
8,0
5,0
2,0
4,0
5,0
7,0
4,2
8,0
0,2
8,0
7,0
8,0
7,0
2,0
0,0
1,0
8,0
0,0
8,15
5,0
8,0
0,0
8,0
4,0
3,0
3,0
0,0
7,0
4,0
8,0
0,0
0,0
4,0
8,0
2,0
2,0
6,0
1,15
3,0
5,0
7,0
5,0
6,0
5,0
0,0
3,0
7,0
8,0
8,0
4,32
5,0
0,0
0,0
4,25
4,0
3,0
1,0
8,0
1,0
8,0
7,0
1,0
0,0
7,0
5,0
6,2
7,0
4,0
3,0
3,0
2,0
0,0
4,0
3,0
8,0
7,0
1,0
5,0
8,24
4,0
4,0
2,0
2,0
6,0
5,0
6,0
7,0
4,22
8,0
0,0
0,0
7,0
5,0
3,0
0,0
8,0
0,0
2,0
5,0
4,0
0,0
7,25
8,0
4,0
1,0
0,0
5,0
0,0
0,0
8,0
4,2
0,0
8,0
0,0
7,0
4,0
5,1
5,15
6,0
8,5
2,0
0,0
0,0
3,0
0,0
5,0
8,15
4,0
0,25
8,25
0,0
0,0
1,0
2,1
3,0
7,0
6,0
7,0
5,0
7,15
2,0
7,0
1,0
0,0
1,0
0,0
5,0
3,0
0,24
8,0
4,0
3,0
3,0
2,0
8,0
8,0
6,0
1,0
6,0
6,0
8,0
5,0
2,25
3,0
7,0
8,0
3,0
8,5
2,25
7,0
1,0
7,0
0,0
3,4
4,15
3,30
0,0
1,0
1,1
8,0
0,0
2,0
0,0
0,0
1,25
3,0
5,27
0,0
8,0
8,0
7,0
8,0
7,0
4,0
0,0
1,0
2,0
4,24
2,0
8,0
4,0
5,0
4,0
8,0
8,0
4,0
1,25
5,0
7,0
1,0
3,0
0,0
7,0
8,0
3,0
0,0
0,0
7,0
2,0
6,0
8,0
4,0
8,25
5,0
3,0
8,0
5,0
8,0
7,0
3,0
4,0
6,0
1,0
8,0
0,0
3,0
8,1
7,25
3,0
7,3
0,0
6,0
7,0
7,0
5,0
7,0
8,0
3,0
5,0
4,0
2,0
0,1
8,0
4,0
3,0
4,0
0,3
6,9
4,0
6,0
4,0
7,0
0,0
8,0
1,0
8,0
3,0
4,1
7,0
7,0
3,0
4,20
3,0
8,0
3,0
4,25
7,0
3,0
8,0
8,0
0,0
4,0
8,0
1,0
8,0
3,0
8,18
4,0
4,0
8,0
8,0
6,0
8,0
6,0
3,0
2,0
8,1
7,0
8,0
7,2
0,0
0,0
3,0
7,0
8,0
6,0
3,24
4,24
8,0
4,0
4,0
4,0
4,0
2,0
4,0
2,0
0,0
3,0
2,24
8,0
2,0
0,0
0,25
8,0
2,2
8,0
8,0
8,0
3,0
5,0
4,0
8,15
4,0
5,0
3,0
1,0
4,0
4,0
6,20
4,25
7,0
4,0
7,0
0,0
2,0
7,0
1,0
0,0
8,0
1,0
4,0
3,0
0,25
7,0
8,0
0,0
4,0
3,6
7,0
5,0
4,0
0,0
8,0
1,0
4,0
8,24
8,0
8,0
0,14
4,0
0,0
7,0
0,0
5,0
0,0
4,0
0,0
0,0
0,2
0,0
0,0
3,0
2,0
3,0
3,0
2,0
2,0
3,0
3,0
0,0
8,0
5,0
1,0
4,0
2,0
1,0
2,0
7,0
8,0
3,0
8,0
4,15
4,32
8,0
4,25
5,0
6,25
4,0
8,0
8,0
1,0
3,0
3,0
4,22
1,0
4,0
3,0
4,4
2,0
1,0
4,0
8,24
2,24
4,0
6,0
1,0
0,0
1,0
8,24
0,12
1,0
8,0
0,1
1,0
1,0
0,0
8,0
8,5
8,0
6,0
5,0
4,30
2,0
3,0
6,0
6,0
4,0
3,14
7,32
1,18
4,0
0,0
7,11
3,0
4,24
3,15
4,0
4,0
5,0
3,16
1,24
8,0
8,0
4,4
8,0
8,0
7,0
7,0
3,0
5,0
1,24
0,4
4,0
8,0
3,0
8,3
4,0
8,0
3,0
8,0
3,5
0,0
8,0
8,31
7,0
0,0
1,0
1,4
4,0
3,0
8,0
2,13
8,0
5,0
6,0
3,0
3,4
0,0
8,0
3,0
1,13
8,0
3,15
8,2
4,0
0,0
8,0
7,0
5,0
4,0
1,0
2,0
5,3
8,4
5,0
4,0
7,3
1,0
6,0
8,0
0,0
8,0
6,0
7,0
5,27
6,0
4,0
7,0
6,0
0,0
8,0
4,0
4,12
7,0
1,0
8,0
3,0
3,0
8,3
7,25
8,0
7,0
8,0
5,0
4,18
0,0
3,0
8,0
7,27
7,0
2,0
7,0
8,0
8,15
6,24
8,5
5,0
4,4
4,0
4,0
4,0
5,32
7,0
3,15
1,0
2,18
4,0
1,0
3,25
6,0
1,0
1,0
8,0
4,2
0,0
0,0
0,15
3,0
4,4
3,0
5,24
4,3
2,0
2,0
7,0
4,0
4,16
1,0
2,32
3,0
7,0
1,0
8,0
8,0
7,0
4,0
8,0
5,0
3,30
4,0
1,0
0,0
3,25
5,0
4,0
8,0
8,0
8,0
5,0
7,3
3,11
4,0
0,0
1,17
6,0
8,0
0,0
2,0
1,0
2,0
0,0
6,0
3,0
8,3
1,0
1,25
1,0
0,0
2,0
7,0
1,0
4,4
7,0
1,0
0,0
3,24
8,0
5,0
1,0
8,3
6,0
2,24
4,0
1,0
1,0
4,15
2,0
3,2
1,15
3,0
5,0
4,0
4,0
3,3
8,0
8,0
4,0
8,0
2,0
1,0
1,0
0,0
8,0
5,0
2,0
1,25
5,8
8,0
8,0
7,15
2,0
1,0
3,0
6,15
4,0
4,0
8,18
3,0
5,0
1,0
2,0
0,0
5,0
7,0
3,0
5,20
3,0
7,2
8,0
4,2
0,23
4,24
6,0
5,2
8,0
2,0
0,0
7,0
7,1
6,0
8,0
3,15
3,0
4,0
1,0
0,0
7,4
1,0
1,0
7,0
1,0
3,0
5,32
0,0
0,0
7,23
3,0
1,0
8,0
8,15
1,0
4,2
4,0
6,0
6,1
3,0
2,0
3,0
4,0
7,32
0,0
4,0
8,0
4,0

